Evanescent Operators in One-Loop Matching Computations

Effective Field Theory calculations used in countless phenomenological analyses employ dimensional regularization, and at intermediate stages of computations, the operator bases extend beyond the four-dimensional ones. The extra pieces -- the evanescent operators -- can ultimately be removed with a suitable renormalization scheme, resulting in a finite shift of the physical operators. Modern Effective Field Theory matching techniques relying on the method of expansion by regions have to be extended to account for this. After illustrating the importance of these shifts in two specific examples, we compute the finite shifts required to remove all evanescent operators appearing in the one-loop matching of generic ultraviolet theories to the Standard Model Effective Field Theory and elucidate the formalism for generic Effective Field Theory calculations.

==> anc/Mathematica/EvanescentResult.m <==
(* ::Package:: *)

{Op[Rle, {p, r, s, t}] -> -1/2*Op[le, {p, t, s, r}] + 
   hbar*((Conjugate[Coupling[Ye, {p, r}]]*Conjugate[Coupling[Yu, {u, v}]]*
       Conjugate[Op[lequ1, {t, s, u, v}]])/2 - 
     (Conjugate[Coupling[Ye, {p, r}]]*Conjugate[Op[eW, {t, s}]]*Coupling[gL])/
      8 + (3*Conjugate[Coupling[Ye, {p, r}]]*Conjugate[Op[eB, {t, s}]]*
       Coupling[gY])/8 - (Conjugate[Coupling[Ye, {p, r}]]*
       Conjugate[Op[eH, {t, s}]]*Coupling[\[Lambda]])/2 - 
     (Conjugate[Coupling[Ye, {p, r}]]*Conjugate[Op[Ye, {t, s}]]*
       Coupling[\[Mu]]^2)/2 - (Conjugate[Coupling[Ye, {p, r}]]*
       Conjugate[Op[ledq, {t, s, u, v}]]*Coupling[Yd, {v, u}])/2 + 
     Conjugate[Coupling[Ye, {p, u}]]*Conjugate[Coupling[Ye, {v, r}]]*
      Conjugate[Op[eH, {t, s}]]*Coupling[Ye, {v, u}] + 
     (3*Coupling[gY]*Coupling[Ye, {t, s}]*Op[eB, {p, r}])/8 - 
     (Conjugate[Coupling[Ye, {p, u}]]*Coupling[Ye, {t, v}]*
       Op[ee, {u, r, s, v}])/2 - (Coupling[\[Lambda]]*Coupling[Ye, {t, s}]*
       Op[eH, {p, r}])/2 + Conjugate[Coupling[Ye, {u, v}]]*
      Coupling[Ye, {t, v}]*Coupling[Ye, {u, s}]*Op[eH, {p, r}] - 
     (Coupling[gL]*Coupling[Ye, {t, s}]*Op[eW, {p, r}])/8 - 
     (Conjugate[Coupling[Ye, {u, r}]]*Coupling[Ye, {t, v}]*
       Op[le, {p, u, s, v}])/4 + (Conjugate[Coupling[Ye, {u, v}]]*
       Coupling[Ye, {t, s}]*Op[le, {p, u, v, r}])/4 + 
     (Conjugate[Coupling[Ye, {p, r}]]*Coupling[Ye, {u, v}]*
       Op[le, {u, t, s, v}])/4 - (Conjugate[Coupling[Ye, {p, u}]]*
       Coupling[Ye, {v, s}]*Op[le, {v, t, u, r}])/4 - 
     (Conjugate[Coupling[Yd, {u, v}]]*Coupling[Ye, {t, s}]*
       Op[ledq, {p, r, v, u}])/2 + (Coupling[Ye, {t, s}]*Coupling[Yu, {u, v}]*
       Op[lequ1, {p, r, u, v}])/2 - (Conjugate[Coupling[Ye, {u, r}]]*
       Coupling[Ye, {v, s}]*Op[ll, {v, u, p, t}])/4 - 
     (Coupling[\[Mu]]^2*Coupling[Ye, {t, s}]*Op[Ye, {p, r}])/2), 
 Op[Rlu, {p, r, s, t}] -> 
  hbar*((Conjugate[Coupling[Ye, {p, u}]]*Conjugate[Coupling[Yu, {v, r}]]*
       Conjugate[Op[lequ3, {t, u, v, s}]])/16 - 
     (Conjugate[Coupling[Ye, {p, u}]]*Coupling[Ye, {t, v}]*
       Op[eu, {u, v, s, r}])/2 + (Coupling[Ye, {t, u}]*Coupling[Yu, {v, s}]*
       Op[lequ3, {p, u, v, r}])/16 - (Conjugate[Coupling[Yu, {u, r}]]*
       Coupling[Yu, {v, s}]*Op[lq1, {p, t, v, u}])/4) - 
   Op[lu, {p, t, s, r}]/2, Op[Rld, {p, r, s, t}] -> 
  -1/2*Op[ld, {p, t, s, r}] + 
   hbar*((Conjugate[Coupling[Ye, {p, u}]]*Conjugate[Op[ledq, {t, u, r, v}]]*
       Coupling[Yd, {v, s}])/2 - (Conjugate[Coupling[Ye, {p, u}]]*
       Coupling[Ye, {t, v}]*Op[ed, {u, v, s, r}])/2 + 
     (Conjugate[Coupling[Yd, {u, r}]]*Coupling[Ye, {t, v}]*
       Op[ledq, {p, v, s, u}])/2 - (Conjugate[Coupling[Yd, {u, r}]]*
       Coupling[Yd, {v, s}]*Op[lq1, {p, t, v, u}])/4), 
 Op[Rqe, {p, r, s, t}] -> 
  hbar*((Conjugate[Coupling[Ye, {u, r}]]*Conjugate[Coupling[Yu, {p, v}]]*
       Conjugate[Op[lequ3, {u, s, t, v}]])/16 + 
     (Conjugate[Coupling[Ye, {u, r}]]*Conjugate[Op[ledq, {u, s, v, p}]]*
       Coupling[Yd, {t, v}])/2 - (Conjugate[Coupling[Yd, {p, u}]]*
       Coupling[Yd, {t, v}]*Op[ed, {s, r, u, v}])/2 - 
     (Conjugate[Coupling[Yu, {p, u}]]*Coupling[Yu, {t, v}]*
       Op[eu, {s, r, u, v}])/2 + (Conjugate[Coupling[Yd, {p, u}]]*
       Coupling[Ye, {v, s}]*Op[ledq, {v, r, u, t}])/2 + 
     (Coupling[Ye, {u, s}]*Coupling[Yu, {t, v}]*Op[lequ3, {u, r, p, v}])/16 - 
     (Conjugate[Coupling[Ye, {u, r}]]*Coupling[Ye, {v, s}]*
       Op[lq1, {v, u, p, t}])/4) - Op[qe, {p, t, s, r}]/2, 
 Op[Rqu1, {p, r, s, t}] -> -1/6*Op[qu1, {p, t, s, r}] - 
   Op[qu8, {p, t, s, r}] + 
   hbar*((3*Conjugate[Coupling[Ye, {u, v}]]*Conjugate[Coupling[Yu, {p, r}]]*
       Conjugate[Op[lequ1, {u, v, t, s}]])/2 - 
     (3*Conjugate[Coupling[Yd, {u, v}]]*Conjugate[Coupling[Yu, {p, r}]]*
       Conjugate[Op[quqd1, {t, s, u, v}]])/2 - 
     (Conjugate[Coupling[Yd, {p, u}]]*Conjugate[Coupling[Yu, {v, r}]]*
       Conjugate[Op[quqd1, {t, s, v, u}]])/2 + 
     (Conjugate[Coupling[Yd, {p, u}]]*Conjugate[Coupling[Yu, {v, r}]]*
       Conjugate[Op[quqd1, {v, s, t, u}]])/12 + 
     (Conjugate[Coupling[Yd, {p, u}]]*Conjugate[Coupling[Yu, {v, r}]]*
       Conjugate[Op[quqd8, {v, s, t, u}]])/2 - 
     (3*Conjugate[Coupling[Yu, {p, r}]]*Conjugate[Op[uW, {t, s}]]*
       Coupling[gL])/8 - (5*Conjugate[Coupling[Yu, {p, r}]]*
       Conjugate[Op[uB, {t, s}]]*Coupling[gY])/8 - 
     (3*Conjugate[Coupling[Yu, {p, r}]]*Conjugate[Op[uH, {t, s}]]*
       Coupling[\[Lambda]])/2 - (3*Conjugate[Coupling[Yu, {p, r}]]*
       Conjugate[Op[Yu, {t, s}]]*Coupling[\[Mu]]^2)/2 + 
     3*Conjugate[Coupling[Yu, {p, u}]]*Conjugate[Coupling[Yu, {v, r}]]*
      Conjugate[Op[uH, {t, s}]]*Coupling[Yu, {v, u}] + 
     (3*Coupling[Ye, {u, v}]*Coupling[Yu, {t, s}]*Op[lequ1, {u, v, p, r}])/
      2 - (Conjugate[Coupling[Yu, {u, r}]]*Coupling[Yu, {v, s}]*
       Op[qq1, {v, t, p, u}])/8 - (Conjugate[Coupling[Yu, {u, r}]]*
       Coupling[Yu, {v, s}]*Op[qq3, {v, t, p, u}])/8 - 
     (Conjugate[Coupling[Yu, {u, r}]]*Coupling[Yu, {t, v}]*
       Op[qu1, {p, u, s, v}])/4 + (Conjugate[Coupling[Yu, {u, v}]]*
       Coupling[Yu, {t, s}]*Op[qu1, {p, u, v, r}])/4 + 
     (Conjugate[Coupling[Yu, {p, r}]]*Coupling[Yu, {u, v}]*
       Op[qu1, {u, t, s, v}])/4 - (Conjugate[Coupling[Yu, {p, u}]]*
       Coupling[Yu, {v, s}]*Op[qu1, {v, t, u, r}])/4 + 
     (3*Conjugate[Coupling[Yu, {u, v}]]*Coupling[Yu, {t, s}]*
       Op[qu8, {p, u, v, r}])/2 + (3*Conjugate[Coupling[Yu, {p, r}]]*
       Coupling[Yu, {u, v}]*Op[qu8, {u, t, s, v}])/2 - 
     (3*Coupling[Yd, {u, v}]*Coupling[Yu, {t, s}]*Op[quqd1, {p, r, u, v}])/
      2 - (Coupling[Yd, {t, u}]*Coupling[Yu, {v, s}]*Op[quqd1, {p, r, v, u}])/
      2 + (Coupling[Yd, {t, u}]*Coupling[Yu, {v, s}]*Op[quqd1, {v, r, p, u}])/
      12 + (Coupling[Yd, {t, u}]*Coupling[Yu, {v, s}]*
       Op[quqd8, {v, r, p, u}])/2 - (5*Coupling[gY]*Coupling[Yu, {t, s}]*
       Op[uB, {p, r}])/8 - (Conjugate[Coupling[Yd, {p, u}]]*
       Coupling[Yd, {t, v}]*Op[ud1, {s, r, u, v}])/6 - 
     Conjugate[Coupling[Yd, {p, u}]]*Coupling[Yd, {t, v}]*
      Op[ud8, {s, r, u, v}] - (3*Coupling[\[Lambda]]*Coupling[Yu, {t, s}]*
       Op[uH, {p, r}])/2 + 3*Conjugate[Coupling[Yu, {u, v}]]*
      Coupling[Yu, {t, v}]*Coupling[Yu, {u, s}]*Op[uH, {p, r}] - 
     (Conjugate[Coupling[Yu, {p, u}]]*Coupling[Yu, {t, v}]*
       Op[uu, {u, r, s, v}])/2 - (3*Coupling[gL]*Coupling[Yu, {t, s}]*
       Op[uW, {p, r}])/8 - (3*Coupling[\[Mu]]^2*Coupling[Yu, {t, s}]*
       Op[Yu, {p, r}])/2), Op[Rqu8, {p, r, s, t}] -> 
  (-2*Op[qu1, {p, t, s, r}])/9 + Op[qu8, {p, t, s, r}]/6 + 
   hbar*((Conjugate[Coupling[Yd, {p, u}]]*Conjugate[Coupling[Yu, {v, r}]]*
       Conjugate[Op[quqd1, {v, s, t, u}]])/9 - 
     (Conjugate[Coupling[Yd, {p, u}]]*Conjugate[Coupling[Yu, {v, r}]]*
       Conjugate[Op[quqd8, {t, s, v, u}]])/2 - 
     (Conjugate[Coupling[Yd, {p, u}]]*Conjugate[Coupling[Yu, {v, r}]]*
       Conjugate[Op[quqd8, {v, s, t, u}]])/12 - 
     (Conjugate[Coupling[Yu, {p, r}]]*Conjugate[Op[uG, {t, s}]]*Coupling[gs])/
      4 + (Conjugate[Coupling[Yu, {u, r}]]*Coupling[Yu, {v, s}]*
       Op[qq1, {p, u, v, t}])/48 - (Conjugate[Coupling[Yu, {u, r}]]*
       Coupling[Yu, {v, s}]*Op[qq1, {v, u, p, t}])/8 + 
     (Conjugate[Coupling[Yu, {u, r}]]*Coupling[Yu, {v, s}]*
       Op[qq3, {p, u, v, t}])/48 - (Conjugate[Coupling[Yu, {u, r}]]*
       Coupling[Yu, {t, v}]*Op[qu8, {p, u, s, v}])/4 - 
     (Conjugate[Coupling[Yu, {p, u}]]*Coupling[Yu, {v, s}]*
       Op[qu8, {v, t, u, r}])/4 + (Coupling[Yd, {t, u}]*Coupling[Yu, {v, s}]*
       Op[quqd1, {v, r, p, u}])/9 - (Coupling[Yd, {t, u}]*
       Coupling[Yu, {v, s}]*Op[quqd8, {p, r, v, u}])/2 - 
     (Coupling[Yd, {t, u}]*Coupling[Yu, {v, s}]*Op[quqd8, {v, r, p, u}])/12 - 
     (2*Conjugate[Coupling[Yd, {p, u}]]*Coupling[Yd, {t, v}]*
       Op[ud1, {s, r, u, v}])/9 + (Conjugate[Coupling[Yd, {p, u}]]*
       Coupling[Yd, {t, v}]*Op[ud8, {s, r, u, v}])/6 - 
     (Coupling[gs]*Coupling[Yu, {t, s}]*Op[uG, {p, r}])/4 + 
     (Conjugate[Coupling[Yu, {p, u}]]*Coupling[Yu, {t, v}]*
       Op[uu, {u, r, s, v}])/12 - (Conjugate[Coupling[Yu, {p, u}]]*
       Coupling[Yu, {t, v}]*Op[uu, {u, v, s, r}])/4), 
 Op[Rqd1, {p, r, s, t}] -> -1/6*Op[qd1, {p, t, s, r}] - 
   Op[qd8, {p, t, s, r}] + 
   hbar*((Conjugate[Coupling[Yd, {u, r}]]*Conjugate[Coupling[Yu, {p, v}]]*
       Conjugate[Op[quqd1, {t, v, u, s}]])/12 - 
     (Conjugate[Coupling[Yd, {u, r}]]*Conjugate[Coupling[Yu, {p, v}]]*
       Conjugate[Op[quqd1, {u, v, t, s}]])/2 - 
     (3*Conjugate[Coupling[Yd, {p, r}]]*Conjugate[Coupling[Yu, {u, v}]]*
       Conjugate[Op[quqd1, {u, v, t, s}]])/2 + 
     (Conjugate[Coupling[Yd, {u, r}]]*Conjugate[Coupling[Yu, {p, v}]]*
       Conjugate[Op[quqd8, {t, v, u, s}]])/2 - 
     (3*Conjugate[Coupling[Yd, {p, r}]]*Conjugate[Op[dW, {t, s}]]*
       Coupling[gL])/8 + (Conjugate[Coupling[Yd, {p, r}]]*
       Conjugate[Op[dB, {t, s}]]*Coupling[gY])/8 - 
     (3*Conjugate[Coupling[Yd, {p, r}]]*Conjugate[Op[dH, {t, s}]]*
       Coupling[\[Lambda]])/2 - (3*Conjugate[Coupling[Yd, {p, r}]]*
       Conjugate[Op[Yd, {t, s}]]*Coupling[\[Mu]]^2)/2 - 
     (3*Conjugate[Coupling[Ye, {u, v}]]*Conjugate[Op[ledq, {u, v, r, p}]]*
       Coupling[Yd, {t, s}])/2 + 3*Conjugate[Coupling[Yd, {p, u}]]*
      Conjugate[Coupling[Yd, {v, r}]]*Conjugate[Op[dH, {t, s}]]*
      Coupling[Yd, {v, u}] + (Coupling[gY]*Coupling[Yd, {t, s}]*
       Op[dB, {p, r}])/8 - (Conjugate[Coupling[Yd, {p, u}]]*
       Coupling[Yd, {t, v}]*Op[dd, {u, r, s, v}])/2 - 
     (3*Coupling[\[Lambda]]*Coupling[Yd, {t, s}]*Op[dH, {p, r}])/2 + 
     3*Conjugate[Coupling[Yd, {u, v}]]*Coupling[Yd, {t, v}]*
      Coupling[Yd, {u, s}]*Op[dH, {p, r}] - 
     (3*Coupling[gL]*Coupling[Yd, {t, s}]*Op[dW, {p, r}])/8 - 
     (3*Conjugate[Coupling[Yd, {p, r}]]*Coupling[Ye, {u, v}]*
       Op[ledq, {u, v, s, t}])/2 - (Conjugate[Coupling[Yd, {u, r}]]*
       Coupling[Yd, {t, v}]*Op[qd1, {p, u, s, v}])/4 + 
     (Conjugate[Coupling[Yd, {u, v}]]*Coupling[Yd, {t, s}]*
       Op[qd1, {p, u, v, r}])/4 + (Conjugate[Coupling[Yd, {p, r}]]*
       Coupling[Yd, {u, v}]*Op[qd1, {u, t, s, v}])/4 - 
     (Conjugate[Coupling[Yd, {p, u}]]*Coupling[Yd, {v, s}]*
       Op[qd1, {v, t, u, r}])/4 + (3*Conjugate[Coupling[Yd, {u, v}]]*
       Coupling[Yd, {t, s}]*Op[qd8, {p, u, v, r}])/2 + 
     (3*Conjugate[Coupling[Yd, {p, r}]]*Coupling[Yd, {u, v}]*
       Op[qd8, {u, t, s, v}])/2 - (Conjugate[Coupling[Yd, {u, r}]]*
       Coupling[Yd, {v, s}]*Op[qq1, {v, t, p, u}])/8 - 
     (Conjugate[Coupling[Yd, {u, r}]]*Coupling[Yd, {v, s}]*
       Op[qq3, {v, t, p, u}])/8 + (Coupling[Yd, {u, s}]*Coupling[Yu, {t, v}]*
       Op[quqd1, {p, v, u, r}])/12 - (Coupling[Yd, {u, s}]*
       Coupling[Yu, {t, v}]*Op[quqd1, {u, v, p, r}])/2 - 
     (3*Coupling[Yd, {t, s}]*Coupling[Yu, {u, v}]*Op[quqd1, {u, v, p, r}])/
      2 + (Coupling[Yd, {u, s}]*Coupling[Yu, {t, v}]*Op[quqd8, {p, v, u, r}])/
      2 - (Conjugate[Coupling[Yu, {p, u}]]*Coupling[Yu, {t, v}]*
       Op[ud1, {u, v, s, r}])/6 - Conjugate[Coupling[Yu, {p, u}]]*
      Coupling[Yu, {t, v}]*Op[ud8, {u, v, s, r}] - 
     (3*Coupling[\[Mu]]^2*Coupling[Yd, {t, s}]*Op[Yd, {p, r}])/2), 
 Op[Rqd8, {p, r, s, t}] -> (-2*Op[qd1, {p, t, s, r}])/9 + 
   Op[qd8, {p, t, s, r}]/6 + 
   hbar*((Conjugate[Coupling[Yd, {u, r}]]*Conjugate[Coupling[Yu, {p, v}]]*
       Conjugate[Op[quqd1, {t, v, u, s}]])/9 - 
     (Conjugate[Coupling[Yd, {u, r}]]*Conjugate[Coupling[Yu, {p, v}]]*
       Conjugate[Op[quqd8, {t, v, u, s}]])/12 - 
     (Conjugate[Coupling[Yd, {u, r}]]*Conjugate[Coupling[Yu, {p, v}]]*
       Conjugate[Op[quqd8, {u, v, t, s}]])/2 - 
     (Conjugate[Coupling[Yd, {p, r}]]*Conjugate[Op[dG, {t, s}]]*Coupling[gs])/
      4 + (Conjugate[Coupling[Yd, {p, u}]]*Coupling[Yd, {t, v}]*
       Op[dd, {u, r, s, v}])/12 - (Conjugate[Coupling[Yd, {p, u}]]*
       Coupling[Yd, {t, v}]*Op[dd, {u, v, s, r}])/4 - 
     (Coupling[gs]*Coupling[Yd, {t, s}]*Op[dG, {p, r}])/4 - 
     (Conjugate[Coupling[Yd, {u, r}]]*Coupling[Yd, {t, v}]*
       Op[qd8, {p, u, s, v}])/4 - (Conjugate[Coupling[Yd, {p, u}]]*
       Coupling[Yd, {v, s}]*Op[qd8, {v, t, u, r}])/4 + 
     (Conjugate[Coupling[Yd, {u, r}]]*Coupling[Yd, {v, s}]*
       Op[qq1, {p, u, v, t}])/48 - (Conjugate[Coupling[Yd, {u, r}]]*
       Coupling[Yd, {v, s}]*Op[qq1, {v, u, p, t}])/8 + 
     (Conjugate[Coupling[Yd, {u, r}]]*Coupling[Yd, {v, s}]*
       Op[qq3, {p, u, v, t}])/48 + (Coupling[Yd, {u, s}]*Coupling[Yu, {t, v}]*
       Op[quqd1, {p, v, u, r}])/9 - (Coupling[Yd, {u, s}]*
       Coupling[Yu, {t, v}]*Op[quqd8, {p, v, u, r}])/12 - 
     (Coupling[Yd, {u, s}]*Coupling[Yu, {t, v}]*Op[quqd8, {u, v, p, r}])/2 - 
     (2*Conjugate[Coupling[Yu, {p, u}]]*Coupling[Yu, {t, v}]*
       Op[ud1, {u, v, s, r}])/9 + (Conjugate[Coupling[Yu, {p, u}]]*
       Coupling[Yu, {t, v}]*Op[ud8, {u, v, s, r}])/6), 
 Op[Rluqe, {p, r, s, t}] -> -1/2*Op[lequ1, {p, t, s, r}] - 
   Op[lequ3, {p, t, s, r}]/8 + 
   hbar*((5*Conjugate[Coupling[Yu, {s, r}]]*Coupling[gY]*Op[eB, {p, t}])/8 - 
     (5*xRP*Conjugate[Coupling[Yu, {s, r}]]*Coupling[gY]*Op[eB, {p, t}])/8 - 
     (Conjugate[Coupling[Ye, {p, u}]]*Conjugate[Coupling[Yu, {s, v}]]*
       Op[eu, {u, t, v, r}])/8 - (3*Conjugate[Coupling[Yu, {s, r}]]*
       Coupling[gL]*Op[eW, {p, t}])/8 + 
     (3*xRP*Conjugate[Coupling[Yu, {s, r}]]*Coupling[gL]*Op[eW, {p, t}])/8 + 
     (Conjugate[Coupling[Yd, {s, u}]]*Conjugate[Coupling[Yu, {v, r}]]*
       Op[ledq, {p, t, u, v}])/4 + 
     (15*Coupling[gL]^2*Op[lequ1, {p, t, s, r}])/8 - 
     (7*Coupling[gs]^2*Op[lequ1, {p, t, s, r}])/3 + 
     (85*Coupling[gY]^2*Op[lequ1, {p, t, s, r}])/72 - 
     (3*Coupling[gL]^2*Op[lequ3, {p, t, s, r}])/32 + 
     (Coupling[gs]^2*Op[lequ3, {p, t, s, r}])/12 - 
     (25*Coupling[gY]^2*Op[lequ3, {p, t, s, r}])/288 - 
     (Conjugate[Coupling[Ye, {u, t}]]*Conjugate[Coupling[Yu, {v, r}]]*
       Op[lq1, {p, u, s, v}])/32 + (Conjugate[Coupling[Ye, {u, t}]]*
       Conjugate[Coupling[Yu, {v, r}]]*Op[lq3, {p, u, s, v}])/32 - 
     (3*Conjugate[Coupling[Ye, {u, t}]]*Conjugate[Coupling[Yu, {s, v}]]*
       Op[lu, {p, u, v, r}])/16 - (3*Conjugate[Coupling[Ye, {p, u}]]*
       Conjugate[Coupling[Yu, {v, r}]]*Op[qe, {s, v, u, t}])/16), 
 Op[Rlcl, {p, r, s, t}] -> Op[ll, {s, r, t, p}]/2 + 
   hbar*((Conjugate[Coupling[Ye, {t, u}]]*Coupling[Ye, {r, u}]*
       Op[Hl1, {s, p}])/2 + (Coupling[gY]^2*KroneckerDelta[r, t]*
       Op[Hl1, {s, p}])/6 + (Conjugate[Coupling[Ye, {t, u}]]*
       Coupling[Ye, {r, u}]*Op[Hl3, {s, p}])/2 - 
     (Coupling[gL]^2*KroneckerDelta[r, t]*Op[Hl3, {s, p}])/6 - 
     (Coupling[gY]^2*KroneckerDelta[r, t]*Op[ld, {s, p, u, u}])/9 - 
     (Coupling[gY]^2*KroneckerDelta[r, t]*Op[le, {s, p, u, u}])/3 + 
     Conjugate[Coupling[Ye, {t, u}]]*Coupling[Ye, {r, v}]*
      Op[le, {s, p, u, v}] + Conjugate[Coupling[Ye, {s, u}]]*
      Coupling[Ye, {r, v}]*Op[le, {t, p, u, v}] - 
     (3*Coupling[gL]^2*Op[ll, {s, r, t, p}])/4 + 
     (3*Coupling[gY]^2*Op[ll, {s, r, t, p}])/4 + 
     (3*Coupling[gL]^2*Op[ll, {t, r, s, p}])/2 - 
     (Coupling[gL]^2*KroneckerDelta[r, t]*Op[ll, {u, p, s, u}])/3 + 
     (Coupling[gL]^2*KroneckerDelta[r, t]*Op[ll, {u, u, s, p}])/6 - 
     (Coupling[gY]^2*KroneckerDelta[r, t]*Op[ll, {u, u, s, p}])/6 + 
     (Coupling[gY]^2*KroneckerDelta[r, t]*Op[lq1, {s, p, u, u}])/18 - 
     (Coupling[gL]^2*KroneckerDelta[r, t]*Op[lq3, {s, p, u, u}])/6 + 
     (2*Coupling[gY]^2*KroneckerDelta[r, t]*Op[lu, {s, p, u, u}])/9), 
 Op[Rqcq, {p, r, s, t}] -> Op[qq1, {s, r, t, p}]/2 + 
   hbar*((Conjugate[Coupling[Yd, {t, u}]]*Conjugate[Coupling[Yu, {s, v}]]*
       Conjugate[Op[quqd1, {p, v, r, u}]])/3 - 
     (Conjugate[Coupling[Yd, {s, u}]]*Conjugate[Coupling[Yu, {t, v}]]*
       Conjugate[Op[quqd1, {p, v, r, u}]])/2 + 
     2*Conjugate[Coupling[Yd, {t, u}]]*Conjugate[Coupling[Yu, {s, v}]]*
      Conjugate[Op[quqd8, {p, v, r, u}]] + 
     (Conjugate[Coupling[Yd, {t, u}]]*Coupling[Yd, {r, u}]*Op[Hq1, {s, p}])/
      2 - (Conjugate[Coupling[Yu, {t, u}]]*Coupling[Yu, {r, u}]*
       Op[Hq1, {s, p}])/2 - (Coupling[gY]^2*KroneckerDelta[r, t]*
       Op[Hq1, {s, p}])/18 + (Conjugate[Coupling[Yd, {t, u}]]*
       Coupling[Yd, {r, u}]*Op[Hq3, {s, p}])/2 + 
     (Conjugate[Coupling[Yu, {t, u}]]*Coupling[Yu, {r, u}]*Op[Hq3, {s, p}])/
      2 - (Coupling[gL]^2*KroneckerDelta[r, t]*Op[Hq3, {s, p}])/6 + 
     (Coupling[gY]^2*KroneckerDelta[r, t]*Op[lq1, {u, u, s, p}])/18 - 
     (Coupling[gL]^2*KroneckerDelta[r, t]*Op[lq3, {u, u, s, p}])/6 + 
     (Coupling[gY]^2*KroneckerDelta[r, t]*Op[qd1, {s, p, u, u}])/27 + 
     (Conjugate[Coupling[Yd, {t, u}]]*Coupling[Yd, {r, v}]*
       Op[qd1, {s, p, u, v}])/3 + Conjugate[Coupling[Yd, {s, u}]]*
      Coupling[Yd, {r, v}]*Op[qd1, {t, p, u, v}] - 
     (2*Coupling[gs]^2*KroneckerDelta[r, t]*Op[qd8, {s, p, u, u}])/3 + 
     2*Conjugate[Coupling[Yd, {t, u}]]*Coupling[Yd, {r, v}]*
      Op[qd8, {s, p, u, v}] + (Coupling[gY]^2*KroneckerDelta[r, t]*
       Op[qe, {s, p, u, u}])/9 - (Coupling[gs]^2*Op[qq1, {s, r, t, p}])/2 + 
     (Coupling[gY]^2*Op[qq1, {s, r, t, p}])/12 + 
     (3*Coupling[gs]^2*Op[qq1, {t, r, s, p}])/4 - 
     (Coupling[gs]^2*KroneckerDelta[r, t]*Op[qq1, {u, p, s, u}])/6 + 
     (Coupling[gs]^2*KroneckerDelta[r, t]*Op[qq1, {u, u, s, p}])/9 - 
     (Coupling[gY]^2*KroneckerDelta[r, t]*Op[qq1, {u, u, s, p}])/54 + 
     (3*Coupling[gL]^2*Op[qq3, {t, p, s, r}])/4 + 
     (3*Coupling[gs]^2*Op[qq3, {t, r, s, p}])/4 - 
     (Coupling[gs]^2*KroneckerDelta[r, t]*Op[qq3, {u, p, s, u}])/6 - 
     (Coupling[gL]^2*KroneckerDelta[r, t]*Op[qq3, {u, u, s, p}])/6 - 
     (2*Coupling[gY]^2*KroneckerDelta[r, t]*Op[qu1, {s, p, u, u}])/27 + 
     (Conjugate[Coupling[Yu, {t, u}]]*Coupling[Yu, {r, v}]*
       Op[qu1, {s, p, u, v}])/3 + Conjugate[Coupling[Yu, {s, u}]]*
      Coupling[Yu, {r, v}]*Op[qu1, {t, p, u, v}] - 
     (2*Coupling[gs]^2*KroneckerDelta[r, t]*Op[qu8, {s, p, u, u}])/3 + 
     2*Conjugate[Coupling[Yu, {t, u}]]*Coupling[Yu, {r, v}]*
      Op[qu8, {s, p, u, v}] + (Coupling[Yd, {r, u}]*Coupling[Yu, {p, v}]*
       Op[quqd1, {s, v, t, u}])/3 - (Coupling[Yd, {p, u}]*
       Coupling[Yu, {r, v}]*Op[quqd1, {s, v, t, u}])/2 + 
     2*Coupling[Yd, {r, u}]*Coupling[Yu, {p, v}]*Op[quqd8, {s, v, t, u}]), 
 Op[Rqcqp, {p, r, s, t}] -> Op[qq1, {s, r, t, p}]/4 + 
   Op[qq3, {s, r, t, p}]/4 + 
   hbar*(-1/3*(Conjugate[Coupling[Yd, {t, u}]]*
       Conjugate[Coupling[Yu, {s, v}]]*Conjugate[Op[quqd1, {p, v, r, u}]]) + 
     (Conjugate[Coupling[Yd, {s, u}]]*Conjugate[Coupling[Yu, {t, v}]]*
       Conjugate[Op[quqd1, {p, v, r, u}]])/2 - 
     2*Conjugate[Coupling[Yd, {t, u}]]*Conjugate[Coupling[Yu, {s, v}]]*
      Conjugate[Op[quqd8, {p, v, r, u}]] + Conjugate[Coupling[Yd, {t, u}]]*
      Coupling[Yd, {r, u}]*Op[Hq1, {s, p}] - Conjugate[Coupling[Yu, {t, u}]]*
      Coupling[Yu, {r, u}]*Op[Hq1, {s, p}] - 
     (Coupling[gY]^2*KroneckerDelta[r, t]*Op[Hq1, {s, p}])/9 + 
     (Coupling[gY]^2*KroneckerDelta[r, t]*Op[lq1, {u, u, s, p}])/9 + 
     (2*Coupling[gY]^2*KroneckerDelta[r, t]*Op[qd1, {s, p, u, u}])/27 + 
     (2*Conjugate[Coupling[Yd, {t, u}]]*Coupling[Yd, {r, v}]*
       Op[qd1, {s, p, u, v}])/3 + (Conjugate[Coupling[Yd, {s, u}]]*
       Coupling[Yd, {r, v}]*Op[qd1, {t, p, u, v}])/2 - 
     (4*Coupling[gs]^2*KroneckerDelta[r, t]*Op[qd8, {s, p, u, u}])/3 + 
     4*Conjugate[Coupling[Yd, {t, u}]]*Coupling[Yd, {r, v}]*
      Op[qd8, {s, p, u, v}] + (2*Coupling[gY]^2*KroneckerDelta[r, t]*
       Op[qe, {s, p, u, u}])/9 + (3*Coupling[gs]^2*Op[qq1, {s, p, t, r}])/2 + 
     (9*Coupling[gL]^2*Op[qq1, {s, r, t, p}])/8 - 
     (Coupling[gs]^2*Op[qq1, {s, r, t, p}])/4 + 
     (Coupling[gY]^2*Op[qq1, {s, r, t, p}])/24 - 
     (Coupling[gs]^2*KroneckerDelta[r, t]*Op[qq1, {u, p, s, u}])/3 + 
     (2*Coupling[gs]^2*KroneckerDelta[r, t]*Op[qq1, {u, u, s, p}])/9 - 
     (Coupling[gY]^2*KroneckerDelta[r, t]*Op[qq1, {u, u, s, p}])/27 - 
     (3*Coupling[gL]^2*Op[qq3, {s, r, t, p}])/8 - 
     (Coupling[gs]^2*Op[qq3, {s, r, t, p}])/4 + 
     (Coupling[gY]^2*Op[qq3, {s, r, t, p}])/24 - 
     (Coupling[gs]^2*KroneckerDelta[r, t]*Op[qq3, {u, p, s, u}])/3 - 
     (4*Coupling[gY]^2*KroneckerDelta[r, t]*Op[qu1, {s, p, u, u}])/27 + 
     (2*Conjugate[Coupling[Yu, {t, u}]]*Coupling[Yu, {r, v}]*
       Op[qu1, {s, p, u, v}])/3 + (Conjugate[Coupling[Yu, {s, u}]]*
       Coupling[Yu, {r, v}]*Op[qu1, {t, p, u, v}])/2 - 
     (4*Coupling[gs]^2*KroneckerDelta[r, t]*Op[qu8, {s, p, u, u}])/3 + 
     4*Conjugate[Coupling[Yu, {t, u}]]*Coupling[Yu, {r, v}]*
      Op[qu8, {s, p, u, v}] - (Coupling[Yd, {r, u}]*Coupling[Yu, {p, v}]*
       Op[quqd1, {s, v, t, u}])/3 + (Coupling[Yd, {p, u}]*
       Coupling[Yu, {r, v}]*Op[quqd1, {s, v, t, u}])/2 - 
     2*Coupling[Yd, {r, u}]*Coupling[Yu, {p, v}]*Op[quqd8, {s, v, t, u}]), 
 Op[Rqcl, {p, r, s, t}] -> Op[lq1, {s, r, t, p}]/2 + 
   hbar*(-1/16*(Conjugate[Coupling[Ye, {s, u}]]*
       Conjugate[Coupling[Yu, {t, v}]]*Conjugate[Op[lequ3, {r, u, p, v}]]) - 
     Conjugate[Coupling[Ye, {s, u}]]*Conjugate[Op[ledq, {r, u, v, t}]]*
      Coupling[Yd, {p, v}] + (Conjugate[Coupling[Yd, {t, u}]]*
       Coupling[Yd, {p, v}]*Op[ld, {s, r, u, v}])/2 - 
     Conjugate[Coupling[Yd, {t, u}]]*Coupling[Ye, {r, v}]*
      Op[ledq, {s, v, u, p}] - (Coupling[Ye, {r, u}]*Coupling[Yu, {p, v}]*
       Op[lequ3, {s, u, t, v}])/16 + (9*Coupling[gL]^2*Op[lq1, {s, r, t, p}])/
      4 + 2*Coupling[gs]^2*Op[lq1, {s, r, t, p}] + 
     (Coupling[gY]^2*Op[lq1, {s, r, t, p}])/6 + 
     (3*Coupling[gL]^2*Op[lq3, {s, r, t, p}])/4 + 
     (Conjugate[Coupling[Yu, {t, u}]]*Coupling[Yu, {p, v}]*
       Op[lu, {s, r, u, v}])/2 + (Conjugate[Coupling[Ye, {s, u}]]*
       Coupling[Ye, {r, v}]*Op[qe, {t, p, u, v}])/2), 
 Op[Rqclp, {p, r, s, t}] -> Op[lq1, {s, r, t, p}]/4 + 
   Op[lq3, {s, r, t, p}]/4 + 
   hbar*((Conjugate[Coupling[Ye, {s, u}]]*Conjugate[Coupling[Yu, {t, v}]]*
       Conjugate[Op[lequ3, {r, u, p, v}]])/16 - 
     2*Conjugate[Coupling[Ye, {s, u}]]*Conjugate[Op[ledq, {r, u, v, t}]]*
      Coupling[Yd, {p, v}] + (Conjugate[Coupling[Yd, {t, u}]]*
       Coupling[Yd, {p, v}]*Op[ld, {s, r, u, v}])/4 - 
     2*Conjugate[Coupling[Yd, {t, u}]]*Coupling[Ye, {r, v}]*
      Op[ledq, {s, v, u, p}] + (Coupling[Ye, {r, u}]*Coupling[Yu, {p, v}]*
       Op[lequ3, {s, u, t, v}])/16 + (9*Coupling[gL]^2*Op[lq1, {s, r, t, p}])/
      4 + Coupling[gs]^2*Op[lq1, {s, r, t, p}] + 
     (Coupling[gY]^2*Op[lq1, {s, r, t, p}])/12 - 
     (3*Coupling[gL]^2*Op[lq3, {s, r, t, p}])/4 + 
     Coupling[gs]^2*Op[lq3, {s, r, t, p}] + 
     (Coupling[gY]^2*Op[lq3, {s, r, t, p}])/12 + 
     (Conjugate[Coupling[Yu, {t, u}]]*Coupling[Yu, {p, v}]*
       Op[lu, {s, r, u, v}])/4 + (Conjugate[Coupling[Ye, {s, u}]]*
       Coupling[Ye, {r, v}]*Op[qe, {t, p, u, v}])/4), 
 Op[Rece, {p, r, s, t}] -> Op[ee, {s, r, t, p}]/2 + 
   hbar*((-2*Coupling[gY]^2*KroneckerDelta[r, t]*Op[ed, {s, p, u, u}])/9 + 
     3*Coupling[gY]^2*Op[ee, {s, p, t, r}] - 
     (2*Coupling[gY]^2*KroneckerDelta[r, t]*Op[ee, {s, p, u, u}])/3 + 
     (4*Coupling[gY]^2*KroneckerDelta[r, t]*Op[eu, {s, p, u, u}])/9 - 
     Conjugate[Coupling[Ye, {u, r}]]*Coupling[Ye, {u, t}]*Op[He, {s, p}] + 
     (Coupling[gY]^2*KroneckerDelta[r, t]*Op[He, {s, p}])/3 - 
     (Coupling[gY]^2*KroneckerDelta[r, t]*Op[le, {u, u, s, p}])/3 + 
     (3*Conjugate[Coupling[Ye, {u, p}]]*Coupling[Ye, {v, t}]*
       Op[le, {v, u, s, r}])/2 + (Coupling[gY]^2*KroneckerDelta[r, t]*
       Op[qe, {u, u, s, p}])/9), Op[Rucu, {p, r, s, t}] -> 
  Op[uu, {s, r, t, p}]/2 + 
   hbar*((4*Coupling[gY]^2*KroneckerDelta[r, t]*Op[eu, {u, u, s, p}])/9 + 
     Conjugate[Coupling[Yu, {u, r}]]*Coupling[Yu, {u, t}]*Op[Hu, {s, p}] - 
     (2*Coupling[gY]^2*KroneckerDelta[r, t]*Op[Hu, {s, p}])/9 + 
     (2*Coupling[gY]^2*KroneckerDelta[r, t]*Op[lu, {u, u, s, p}])/9 - 
     (2*Coupling[gY]^2*KroneckerDelta[r, t]*Op[qu1, {u, u, s, p}])/27 + 
     (Conjugate[Coupling[Yu, {u, r}]]*Coupling[Yu, {v, t}]*
       Op[qu1, {v, u, s, p}])/3 + (Conjugate[Coupling[Yu, {u, p}]]*
       Coupling[Yu, {v, t}]*Op[qu1, {v, u, s, r}])/2 - 
     (2*Coupling[gs]^2*KroneckerDelta[r, t]*Op[qu8, {u, u, s, p}])/3 + 
     2*Conjugate[Coupling[Yu, {u, r}]]*Coupling[Yu, {v, t}]*
      Op[qu8, {v, u, s, p}] + (4*Coupling[gY]^2*KroneckerDelta[p, s]*
       Op[ud1, {t, r, u, u}])/27 - (2*Coupling[gs]^2*KroneckerDelta[p, s]*
       Op[ud8, {t, r, u, u}])/3 + (3*Coupling[gs]^2*Op[uu, {s, p, t, r}])/2 - 
     (Coupling[gs]^2*Op[uu, {s, r, t, p}])/2 + 
     (4*Coupling[gY]^2*Op[uu, {s, r, t, p}])/3 - 
     (Coupling[gs]^2*KroneckerDelta[p, s]*Op[uu, {u, r, t, u}])/3 + 
     (Coupling[gs]^2*KroneckerDelta[p, s]*Op[uu, {u, u, t, r}])/9 - 
     (8*Coupling[gY]^2*KroneckerDelta[p, s]*Op[uu, {u, u, t, r}])/27), 
 Op[Rdcd, {p, r, s, t}] -> Op[dd, {s, r, t, p}]/2 + 
   hbar*((3*Coupling[gs]^2*Op[dd, {s, p, t, r}])/2 - 
     (Coupling[gs]^2*Op[dd, {s, r, t, p}])/2 + 
     (Coupling[gY]^2*Op[dd, {s, r, t, p}])/3 - 
     (Coupling[gs]^2*KroneckerDelta[r, t]*Op[dd, {u, p, s, u}])/3 + 
     (Coupling[gs]^2*KroneckerDelta[r, t]*Op[dd, {u, u, s, p}])/9 - 
     (2*Coupling[gY]^2*KroneckerDelta[r, t]*Op[dd, {u, u, s, p}])/27 - 
     (2*Coupling[gY]^2*KroneckerDelta[r, t]*Op[ed, {u, u, s, p}])/9 - 
     Conjugate[Coupling[Yd, {u, r}]]*Coupling[Yd, {u, t}]*Op[Hd, {s, p}] + 
     (Coupling[gY]^2*KroneckerDelta[r, t]*Op[Hd, {s, p}])/9 - 
     (Coupling[gY]^2*KroneckerDelta[r, t]*Op[ld, {u, u, s, p}])/9 + 
     (Coupling[gY]^2*KroneckerDelta[r, t]*Op[qd1, {u, u, s, p}])/27 + 
     (Conjugate[Coupling[Yd, {u, r}]]*Coupling[Yd, {v, t}]*
       Op[qd1, {v, u, s, p}])/3 + (Conjugate[Coupling[Yd, {u, p}]]*
       Coupling[Yd, {v, t}]*Op[qd1, {v, u, s, r}])/2 - 
     (2*Coupling[gs]^2*KroneckerDelta[r, t]*Op[qd8, {u, u, s, p}])/3 + 
     2*Conjugate[Coupling[Yd, {u, r}]]*Coupling[Yd, {v, t}]*
      Op[qd8, {v, u, s, p}] + (4*Coupling[gY]^2*KroneckerDelta[p, s]*
       Op[ud1, {u, u, t, r}])/27 - (2*Coupling[gs]^2*KroneckerDelta[p, s]*
       Op[ud8, {u, u, t, r}])/3), Op[Recu, {p, r, s, t}] -> 
  Op[eu, {t, p, s, r}]/2 + 
   hbar*(-1/16*(Conjugate[Coupling[Ye, {u, p}]]*
       Conjugate[Coupling[Yu, {v, r}]]*Conjugate[Op[lequ3, {u, t, v, s}]]) + 
     2*Coupling[gs]^2*Op[eu, {t, p, s, r}] + 
     (Coupling[gY]^2*Op[eu, {t, p, s, r}])/6 - 
     (Coupling[Ye, {u, t}]*Coupling[Yu, {v, s}]*Op[lequ3, {u, p, v, r}])/16 + 
     (Conjugate[Coupling[Ye, {u, p}]]*Coupling[Ye, {v, t}]*
       Op[lu, {v, u, s, r}])/4 + (Conjugate[Coupling[Yu, {u, r}]]*
       Coupling[Yu, {v, s}]*Op[qe, {v, u, t, p}])/4), 
 Op[Recd, {p, r, s, t}] -> Op[ed, {t, p, s, r}]/2 + 
   hbar*(-(Conjugate[Coupling[Ye, {u, p}]]*Conjugate[Op[ledq, {u, t, r, v}]]*
       Coupling[Yd, {v, s}]) + 2*Coupling[gs]^2*Op[ed, {t, p, s, r}] + 
     (8*Coupling[gY]^2*Op[ed, {t, p, s, r}])/3 + 
     (Conjugate[Coupling[Ye, {u, p}]]*Coupling[Ye, {v, t}]*
       Op[ld, {v, u, s, r}])/4 - Conjugate[Coupling[Yd, {u, r}]]*
      Coupling[Ye, {v, t}]*Op[ledq, {v, p, s, u}] + 
     (Conjugate[Coupling[Yd, {u, r}]]*Coupling[Yd, {v, s}]*
       Op[qe, {v, u, t, p}])/4), Op[Rucd, {p, r, s, t}] -> 
  Op[ud1, {t, p, s, r}]/2 + 
   hbar*((Conjugate[Coupling[Yd, {u, r}]]*Conjugate[Coupling[Yu, {v, p}]]*
       Conjugate[Op[quqd1, {u, t, v, s}]])/6 - 
     (Conjugate[Coupling[Yd, {u, r}]]*Conjugate[Coupling[Yu, {v, p}]]*
       Conjugate[Op[quqd1, {v, t, u, s}]])/4 + 
     Conjugate[Coupling[Yd, {u, r}]]*Conjugate[Coupling[Yu, {v, p}]]*
      Conjugate[Op[quqd8, {u, t, v, s}]] - Conjugate[Coupling[Yd, {u, r}]]*
      Conjugate[Op[Hud, {p, s}]]*Coupling[Yu, {u, t}] - 
     Conjugate[Coupling[Yu, {u, p}]]*Coupling[Yd, {u, s}]*Op[Hud, {t, r}] + 
     (Conjugate[Coupling[Yu, {u, p}]]*Coupling[Yu, {v, t}]*
       Op[qd1, {v, u, s, r}])/4 + (Conjugate[Coupling[Yd, {u, r}]]*
       Coupling[Yd, {v, s}]*Op[qu1, {v, u, t, p}])/4 + 
     (Coupling[Yd, {u, s}]*Coupling[Yu, {v, t}]*Op[quqd1, {u, p, v, r}])/6 - 
     (Coupling[Yd, {u, s}]*Coupling[Yu, {v, t}]*Op[quqd1, {v, p, u, r}])/4 + 
     Coupling[Yd, {u, s}]*Coupling[Yu, {v, t}]*Op[quqd8, {u, p, v, r}] + 
     4*Coupling[gs]^2*Op[ud1, {t, p, s, r}] + 
     (Coupling[gY]^2*Op[ud1, {t, p, s, r}])/6 + 3*Coupling[gs]^2*
      Op[ud8, {t, p, s, r}]), Op[Rucdp, {p, r, s, t}] -> 
  Op[ud1, {t, p, s, r}]/6 + Op[ud8, {t, p, s, r}] + 
   hbar*((Conjugate[Coupling[Yd, {u, r}]]*Conjugate[Coupling[Yu, {v, p}]]*
       Conjugate[Op[quqd1, {u, t, v, s}]])/2 - 
     (Conjugate[Coupling[Yd, {u, r}]]*Conjugate[Coupling[Yu, {v, p}]]*
       Conjugate[Op[quqd1, {v, t, u, s}]])/12 - 
     (Conjugate[Coupling[Yd, {u, r}]]*Conjugate[Coupling[Yu, {v, p}]]*
       Conjugate[Op[quqd8, {v, t, u, s}]])/2 - 
     3*Conjugate[Coupling[Yd, {u, r}]]*Conjugate[Op[Hud, {p, s}]]*
      Coupling[Yu, {u, t}] - 3*Conjugate[Coupling[Yu, {u, p}]]*
      Coupling[Yd, {u, s}]*Op[Hud, {t, r}] + 
     (Conjugate[Coupling[Yu, {u, p}]]*Coupling[Yu, {v, t}]*
       Op[qd1, {v, u, s, r}])/12 + (Conjugate[Coupling[Yu, {u, p}]]*
       Coupling[Yu, {v, t}]*Op[qd8, {v, u, s, r}])/2 + 
     (Conjugate[Coupling[Yd, {u, r}]]*Coupling[Yd, {v, s}]*
       Op[qu1, {v, u, t, p}])/12 + (Conjugate[Coupling[Yd, {u, r}]]*
       Coupling[Yd, {v, s}]*Op[qu8, {v, u, t, p}])/2 + 
     (Coupling[Yd, {u, s}]*Coupling[Yu, {v, t}]*Op[quqd1, {u, p, v, r}])/2 - 
     (Coupling[Yd, {u, s}]*Coupling[Yu, {v, t}]*Op[quqd1, {v, p, u, r}])/12 - 
     (Coupling[Yd, {u, s}]*Coupling[Yu, {v, t}]*Op[quqd8, {v, p, u, r}])/2 + 
     (8*Coupling[gs]^2*Op[ud1, {t, p, s, r}])/3 + 
     (Coupling[gY]^2*Op[ud1, {t, p, s, r}])/18 - 2*Coupling[gs]^2*
      Op[ud8, {t, p, s, r}] + (Coupling[gY]^2*Op[ud8, {t, p, s, r}])/3), 
 Op[Rucdqqc, {p, r, s, t}] -> -1/3*Op[quqd1, {s, p, t, r}] + 
   Op[quqd1, {t, p, s, r}] - 2*Op[quqd8, {s, p, t, r}] + 
   hbar*(-1/12*(Conjugate[Coupling[Yd, {t, u}]]*
       Conjugate[Coupling[Yu, {v, p}]]*Op[qd1, {s, v, u, r}]) + 
     (Conjugate[Coupling[Yd, {s, u}]]*Conjugate[Coupling[Yu, {v, p}]]*
       Op[qd1, {t, v, u, r}])/4 - (Conjugate[Coupling[Yd, {t, u}]]*
       Conjugate[Coupling[Yu, {v, p}]]*Op[qd8, {s, v, u, r}])/2 - 
     (Conjugate[Coupling[Yd, {u, r}]]*Conjugate[Coupling[Yu, {v, p}]]*
       Op[qq1, {t, v, s, u}])/8 + (Conjugate[Coupling[Yd, {u, r}]]*
       Conjugate[Coupling[Yu, {v, p}]]*Op[qq3, {s, u, t, v}])/8 + 
     (Conjugate[Coupling[Yd, {u, r}]]*Conjugate[Coupling[Yu, {t, v}]]*
       Op[qu1, {s, u, v, p}])/4 - (Conjugate[Coupling[Yd, {u, r}]]*
       Conjugate[Coupling[Yu, {s, v}]]*Op[qu1, {t, u, v, p}])/12 - 
     (Conjugate[Coupling[Yd, {u, r}]]*Conjugate[Coupling[Yu, {s, v}]]*
       Op[qu8, {t, u, v, p}])/2 + (7*Coupling[gL]^2*Op[quqd1, {s, p, t, r}])/
      8 - (56*Coupling[gs]^2*Op[quqd1, {s, p, t, r}])/9 + 
     (35*Coupling[gY]^2*Op[quqd1, {s, p, t, r}])/216 - 
     (21*Coupling[gL]^2*Op[quqd1, {t, p, s, r}])/8 + 
     (28*Coupling[gs]^2*Op[quqd1, {t, p, s, r}])/3 - 
     (35*Coupling[gY]^2*Op[quqd1, {t, p, s, r}])/72 + 
     (21*Coupling[gL]^2*Op[quqd8, {s, p, t, r}])/4 + 
     (14*Coupling[gs]^2*Op[quqd8, {s, p, t, r}])/3 + 
     (35*Coupling[gY]^2*Op[quqd8, {s, p, t, r}])/36 + 
     7*Coupling[gs]^2*Op[quqd8, {t, p, s, r}] + 
     (Conjugate[Coupling[Yd, {t, u}]]*Conjugate[Coupling[Yu, {s, v}]]*
       Op[ud1, {v, p, u, r}])/6 - (Conjugate[Coupling[Yd, {s, u}]]*
       Conjugate[Coupling[Yu, {t, v}]]*Op[ud1, {v, p, u, r}])/2 + 
     Conjugate[Coupling[Yd, {t, u}]]*Conjugate[Coupling[Yu, {s, v}]]*
      Op[ud8, {v, p, u, r}]), Op[Rucelqc, {p, r, s, t}] -> 
  -1/2*Op[lequ1, {s, r, t, p}] + Op[lequ3, {s, r, t, p}]/8 + 
   hbar*((-5*Conjugate[Coupling[Yu, {t, p}]]*Coupling[gY]*Op[eB, {s, r}])/8 + 
     (5*xRP*Conjugate[Coupling[Yu, {t, p}]]*Coupling[gY]*Op[eB, {s, r}])/8 - 
     (3*Conjugate[Coupling[Ye, {s, u}]]*Conjugate[Coupling[Yu, {t, v}]]*
       Op[eu, {u, r, v, p}])/8 + (3*Conjugate[Coupling[Yu, {t, p}]]*
       Coupling[gL]*Op[eW, {s, r}])/8 - 
     (3*xRP*Conjugate[Coupling[Yu, {t, p}]]*Coupling[gL]*Op[eW, {s, r}])/8 + 
     (Conjugate[Coupling[Yd, {t, u}]]*Conjugate[Coupling[Yu, {v, p}]]*
       Op[ledq, {s, r, u, v}])/4 - (9*Coupling[gL]^2*Op[lequ1, {s, r, t, p}])/
      16 - (7*Coupling[gs]^2*Op[lequ1, {s, r, t, p}])/3 - 
     (415*Coupling[gY]^2*Op[lequ1, {s, r, t, p}])/144 - 
     (15*Coupling[gL]^2*Op[lequ3, {s, r, t, p}])/64 - 
     (Coupling[gs]^2*Op[lequ3, {s, r, t, p}])/12 - 
     (265*Coupling[gY]^2*Op[lequ3, {s, r, t, p}])/576 - 
     (3*Conjugate[Coupling[Ye, {u, r}]]*Conjugate[Coupling[Yu, {v, p}]]*
       Op[lq1, {s, u, t, v}])/32 + (3*Conjugate[Coupling[Ye, {u, r}]]*
       Conjugate[Coupling[Yu, {v, p}]]*Op[lq3, {s, u, t, v}])/32 + 
     (7*Conjugate[Coupling[Ye, {u, r}]]*Conjugate[Coupling[Yu, {t, v}]]*
       Op[lu, {s, u, v, p}])/16 + (7*Conjugate[Coupling[Ye, {s, u}]]*
       Conjugate[Coupling[Yu, {v, p}]]*Op[qe, {t, v, u, r}])/16), 
 Op[Rqcqqcl, {p, r, s, t}] -> -Op[qqq, {s, p, r, t}] - 
   Op[qqq, {s, r, p, t}] + hbar*(Coupling[Yd, {s, u}]*Coupling[Yu, {r, v}]*
      Op[duq, {u, v, p, t}] + Coupling[Yd, {r, u}]*Coupling[Yu, {s, v}]*
      Op[duq, {u, v, p, t}] - 2*Coupling[Yd, {p, u}]*Coupling[Yu, {r, v}]*
      Op[duq, {u, v, s, t}] - (7*Coupling[gL]^2*Op[qqq, {p, r, s, t}])/2 - 
     7*Coupling[gL]^2*Op[qqq, {p, s, r, t}] + 
     (21*Coupling[gL]^2*Op[qqq, {s, p, r, t}])/2 + Coupling[Ye, {t, u}]*
      Coupling[Yu, {s, v}]*Op[qqu, {p, r, v, u}] - Coupling[Ye, {t, u}]*
      Coupling[Yu, {r, v}]*Op[qqu, {p, s, v, u}]), 
 Op[Rucudce, {p, r, s, t}] -> -Op[duu, {s, p, r, t}] + 
   Op[duu, {s, r, p, t}] + 
   hbar*(-(Conjugate[Coupling[Ye, {u, t}]]*Conjugate[Coupling[Yu, {v, p}]]*
       Op[duq, {s, r, v, u}]) - (35*Coupling[gY]^2*Op[duu, {s, p, r, t}])/3 - 
     Conjugate[Coupling[Yd, {u, s}]]*Conjugate[Coupling[Yu, {v, p}]]*
      Op[qqu, {u, v, r, t}]), Op[Rll3, {p, r, s, t}] -> 
  -Op[ll, {p, r, s, t}] + 2*Op[ll, {p, t, s, r}] + 
   hbar*(2*Conjugate[Coupling[Ye, {s, u}]]*Coupling[Ye, {t, u}]*
      Op[Hl1, {p, r}] + (2*Coupling[gY]^2*KroneckerDelta[s, t]*
       Op[Hl1, {p, r}])/3 - 4*Conjugate[Coupling[Ye, {s, u}]]*
      Coupling[Ye, {r, u}]*Op[Hl1, {p, t}] - 
     (4*Coupling[gY]^2*KroneckerDelta[r, s]*Op[Hl1, {p, t}])/3 + 
     2*Conjugate[Coupling[Ye, {s, u}]]*Coupling[Ye, {t, u}]*Op[Hl3, {p, r}] - 
     (2*Coupling[gL]^2*KroneckerDelta[s, t]*Op[Hl3, {p, r}])/3 - 
     (4*Coupling[gY]^2*KroneckerDelta[s, t]*Op[ld, {p, r, u, u}])/9 + 
     (8*Coupling[gY]^2*KroneckerDelta[r, s]*Op[ld, {p, t, u, u}])/9 - 
     (4*Coupling[gY]^2*KroneckerDelta[s, t]*Op[le, {p, r, u, u}])/3 + 
     2*Conjugate[Coupling[Ye, {s, u}]]*Coupling[Ye, {t, v}]*
      Op[le, {p, r, u, v}] + (8*Coupling[gY]^2*KroneckerDelta[r, s]*
       Op[le, {p, t, u, u}])/3 - 4*Conjugate[Coupling[Ye, {s, u}]]*
      Coupling[Ye, {r, v}]*Op[le, {p, t, u, v}] - 
     (4*Coupling[gL]^2*KroneckerDelta[s, t]*Op[ll, {u, r, p, u}])/3 + 
     (2*Coupling[gL]^2*KroneckerDelta[s, t]*Op[ll, {u, u, p, r}])/3 - 
     (2*Coupling[gY]^2*KroneckerDelta[s, t]*Op[ll, {u, u, p, r}])/3 + 
     (4*Coupling[gY]^2*KroneckerDelta[r, s]*Op[ll, {u, u, p, t}])/3 + 
     (2*Coupling[gY]^2*KroneckerDelta[s, t]*Op[lq1, {p, r, u, u}])/9 - 
     (4*Coupling[gY]^2*KroneckerDelta[r, s]*Op[lq1, {p, t, u, u}])/9 - 
     (2*Coupling[gL]^2*KroneckerDelta[s, t]*Op[lq3, {p, r, u, u}])/3 + 
     (8*Coupling[gY]^2*KroneckerDelta[s, t]*Op[lu, {p, r, u, u}])/9 - 
     (16*Coupling[gY]^2*KroneckerDelta[r, s]*Op[lu, {p, t, u, u}])/9), 
 Op[Rqq18, {p, r, s, t}] -> -1/6*Op[qq1, {p, r, s, t}] + 
   Op[qq1, {p, t, s, r}]/4 + Op[qq3, {p, t, s, r}]/4 + 
   hbar*(-1/2*(Conjugate[Coupling[Yd, {p, u}]]*
       Conjugate[Coupling[Yu, {s, v}]]*Conjugate[Op[quqd1, {r, v, t, u}]]) - 
     (Conjugate[Coupling[Yd, {p, u}]]*Conjugate[Coupling[Yu, {s, v}]]*
       Conjugate[Op[quqd1, {t, v, r, u}]])/6 - 
     Conjugate[Coupling[Yd, {p, u}]]*Conjugate[Coupling[Yu, {s, v}]]*
      Conjugate[Op[quqd8, {t, v, r, u}]] + Conjugate[Coupling[Yd, {s, u}]]*
      Coupling[Yd, {t, u}]*Op[Hq1, {p, r}] - Conjugate[Coupling[Yu, {s, u}]]*
      Coupling[Yu, {t, u}]*Op[Hq1, {p, r}] - 
     (Coupling[gY]^2*KroneckerDelta[s, t]*Op[Hq1, {p, r}])/9 - 
     (3*Conjugate[Coupling[Yd, {s, u}]]*Coupling[Yd, {r, u}]*Op[Hq1, {p, t}])/
      2 + (3*Conjugate[Coupling[Yu, {s, u}]]*Coupling[Yu, {r, u}]*
       Op[Hq1, {p, t}])/2 + (Coupling[gY]^2*KroneckerDelta[r, s]*
       Op[Hq1, {p, t}])/6 - (3*Conjugate[Coupling[Yd, {s, u}]]*
       Coupling[Yd, {r, u}]*Op[Hq3, {p, t}])/2 - 
     (3*Conjugate[Coupling[Yu, {s, u}]]*Coupling[Yu, {r, u}]*Op[Hq3, {p, t}])/
      2 + (Coupling[gL]^2*KroneckerDelta[r, s]*Op[Hq3, {p, t}])/2 + 
     (Coupling[gY]^2*KroneckerDelta[s, t]*Op[lq1, {u, u, p, r}])/9 - 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[lq1, {u, u, p, t}])/6 + 
     (Coupling[gL]^2*KroneckerDelta[r, s]*Op[lq3, {u, u, p, t}])/2 + 
     (2*Coupling[gY]^2*KroneckerDelta[s, t]*Op[qd1, {p, r, u, u}])/27 + 
     (Conjugate[Coupling[Yd, {s, u}]]*Coupling[Yd, {t, v}]*
       Op[qd1, {p, r, u, v}])/3 - (Coupling[gY]^2*KroneckerDelta[r, s]*
       Op[qd1, {p, t, u, u}])/9 - (Conjugate[Coupling[Yd, {s, u}]]*
       Coupling[Yd, {r, v}]*Op[qd1, {p, t, u, v}])/2 - 
     (4*Coupling[gs]^2*KroneckerDelta[s, t]*Op[qd8, {p, r, u, u}])/3 + 
     2*Conjugate[Coupling[Yd, {s, u}]]*Coupling[Yd, {t, v}]*
      Op[qd8, {p, r, u, v}] + (2*Coupling[gY]^2*KroneckerDelta[s, t]*
       Op[qe, {p, r, u, u}])/9 - (Coupling[gY]^2*KroneckerDelta[r, s]*
       Op[qe, {p, t, u, u}])/3 - (Coupling[gs]^2*KroneckerDelta[s, t]*
       Op[qq1, {u, r, p, u}])/3 + (2*Coupling[gs]^2*KroneckerDelta[s, t]*
       Op[qq1, {u, u, p, r}])/9 - (Coupling[gY]^2*KroneckerDelta[s, t]*
       Op[qq1, {u, u, p, r}])/27 + (Coupling[gY]^2*KroneckerDelta[r, s]*
       Op[qq1, {u, u, p, t}])/18 - (Coupling[gs]^2*KroneckerDelta[s, t]*
       Op[qq3, {u, r, p, u}])/3 + (Coupling[gL]^2*KroneckerDelta[r, s]*
       Op[qq3, {u, u, p, t}])/2 - (4*Coupling[gY]^2*KroneckerDelta[s, t]*
       Op[qu1, {p, r, u, u}])/27 + (Conjugate[Coupling[Yu, {s, u}]]*
       Coupling[Yu, {t, v}]*Op[qu1, {p, r, u, v}])/3 + 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[qu1, {p, t, u, u}])/9 - 
     (Conjugate[Coupling[Yu, {s, u}]]*Coupling[Yu, {r, v}]*
       Op[qu1, {p, t, u, v}])/2 - (4*Coupling[gs]^2*KroneckerDelta[s, t]*
       Op[qu8, {p, r, u, u}])/3 + 2*Conjugate[Coupling[Yu, {s, u}]]*
      Coupling[Yu, {t, v}]*Op[qu8, {p, r, u, v}] - 
     (Coupling[Yd, {t, u}]*Coupling[Yu, {r, v}]*Op[quqd1, {p, v, s, u}])/6 - 
     (Coupling[Yd, {r, u}]*Coupling[Yu, {t, v}]*Op[quqd1, {p, v, s, u}])/2 - 
     Coupling[Yd, {t, u}]*Coupling[Yu, {r, v}]*Op[quqd8, {p, v, s, u}]), 
 Op[Rqq38, {p, r, s, t}] -> (3*Op[qq1, {p, t, s, r}])/4 - 
   Op[qq3, {p, r, s, t}]/6 - Op[qq3, {p, t, s, r}]/4 + 
   hbar*((3*Conjugate[Coupling[Yd, {p, u}]]*Conjugate[Coupling[Yu, {s, v}]]*
       Conjugate[Op[quqd1, {r, v, t, u}]])/2 + 
     (Conjugate[Coupling[Yd, {p, u}]]*Conjugate[Coupling[Yu, {s, v}]]*
       Conjugate[Op[quqd1, {t, v, r, u}]])/2 + 
     3*Conjugate[Coupling[Yd, {p, u}]]*Conjugate[Coupling[Yu, {s, v}]]*
      Conjugate[Op[quqd8, {t, v, r, u}]] - 
     (9*Conjugate[Coupling[Yd, {s, u}]]*Coupling[Yd, {r, u}]*Op[Hq1, {p, t}])/
      2 + (9*Conjugate[Coupling[Yu, {s, u}]]*Coupling[Yu, {r, u}]*
       Op[Hq1, {p, t}])/2 + (Coupling[gY]^2*KroneckerDelta[r, s]*
       Op[Hq1, {p, t}])/2 + Conjugate[Coupling[Yd, {s, u}]]*
      Coupling[Yd, {t, u}]*Op[Hq3, {p, r}] + Conjugate[Coupling[Yu, {s, u}]]*
      Coupling[Yu, {t, u}]*Op[Hq3, {p, r}] - 
     (Coupling[gL]^2*KroneckerDelta[s, t]*Op[Hq3, {p, r}])/3 + 
     (3*Conjugate[Coupling[Yd, {s, u}]]*Coupling[Yd, {r, u}]*Op[Hq3, {p, t}])/
      2 + (3*Conjugate[Coupling[Yu, {s, u}]]*Coupling[Yu, {r, u}]*
       Op[Hq3, {p, t}])/2 - (Coupling[gL]^2*KroneckerDelta[r, s]*
       Op[Hq3, {p, t}])/2 - (Coupling[gY]^2*KroneckerDelta[r, s]*
       Op[lq1, {u, u, p, t}])/2 - (Coupling[gL]^2*KroneckerDelta[s, t]*
       Op[lq3, {u, u, p, r}])/3 - (Coupling[gL]^2*KroneckerDelta[r, s]*
       Op[lq3, {u, u, p, t}])/2 - (Coupling[gY]^2*KroneckerDelta[r, s]*
       Op[qd1, {p, t, u, u}])/3 - (3*Conjugate[Coupling[Yd, {s, u}]]*
       Coupling[Yd, {r, v}]*Op[qd1, {p, t, u, v}])/2 - 
     Coupling[gY]^2*KroneckerDelta[r, s]*Op[qe, {p, t, u, u}] + 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[qq1, {u, u, p, t}])/6 - 
     (Coupling[gL]^2*KroneckerDelta[s, t]*Op[qq3, {u, u, p, r}])/3 - 
     (Coupling[gL]^2*KroneckerDelta[r, s]*Op[qq3, {u, u, p, t}])/2 + 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[qu1, {p, t, u, u}])/3 - 
     (3*Conjugate[Coupling[Yu, {s, u}]]*Coupling[Yu, {r, v}]*
       Op[qu1, {p, t, u, v}])/2 + (Coupling[Yd, {t, u}]*Coupling[Yu, {r, v}]*
       Op[quqd1, {p, v, s, u}])/2 + (3*Coupling[Yd, {r, u}]*
       Coupling[Yu, {t, v}]*Op[quqd1, {p, v, s, u}])/2 + 
     3*Coupling[Yd, {t, u}]*Coupling[Yu, {r, v}]*Op[quqd8, {p, v, s, u}]), 
 Op[Rlq1, {p, r, s, t}] -> Op[lq1, {p, t, s, r}]/2 + 
   Op[lq3, {p, t, s, r}]/2 + 
   hbar*((3*Conjugate[Coupling[Ye, {p, u}]]*Conjugate[Coupling[Yu, {s, v}]]*
       Conjugate[Op[lequ1, {t, u, r, v}]])/4 + 
     (Conjugate[Coupling[Ye, {p, u}]]*Conjugate[Coupling[Yu, {s, v}]]*
       Conjugate[Op[lequ3, {t, u, r, v}]])/16 - 
     2*Conjugate[Coupling[Ye, {p, u}]]*Conjugate[Op[ledq, {t, u, v, s}]]*
      Coupling[Yd, {r, v}] - (3*Conjugate[Coupling[Yd, {s, u}]]*
       Coupling[Yd, {r, u}]*Op[Hl1, {p, t}])/2 + 
     (3*Conjugate[Coupling[Yu, {s, u}]]*Coupling[Yu, {r, u}]*Op[Hl1, {p, t}])/
      2 + (Coupling[gY]^2*KroneckerDelta[r, s]*Op[Hl1, {p, t}])/6 - 
     (3*Conjugate[Coupling[Yd, {s, u}]]*Coupling[Yd, {r, u}]*Op[Hl3, {p, t}])/
      2 - (3*Conjugate[Coupling[Yu, {s, u}]]*Coupling[Yu, {r, u}]*
       Op[Hl3, {p, t}])/2 + (Coupling[gL]^2*KroneckerDelta[r, s]*
       Op[Hl3, {p, t}])/2 - (Conjugate[Coupling[Ye, {p, u}]]*
       Coupling[Ye, {t, u}]*Op[Hq1, {s, r}])/2 - 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[Hq1, {s, r}])/6 - 
     (Conjugate[Coupling[Ye, {p, u}]]*Coupling[Ye, {t, u}]*Op[Hq3, {s, r}])/
      2 + (Coupling[gL]^2*KroneckerDelta[p, t]*Op[Hq3, {s, r}])/6 - 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[ld, {p, t, u, u}])/9 - 
     (Conjugate[Coupling[Yd, {s, u}]]*Coupling[Yd, {r, v}]*
       Op[ld, {p, t, u, v}])/2 - (Coupling[gY]^2*KroneckerDelta[r, s]*
       Op[le, {p, t, u, u}])/3 - 2*Conjugate[Coupling[Yd, {s, u}]]*
      Coupling[Ye, {t, v}]*Op[ledq, {p, v, u, r}] + 
     (3*Coupling[Ye, {t, u}]*Coupling[Yu, {r, v}]*Op[lequ1, {p, u, s, v}])/
      4 + (Coupling[Ye, {t, u}]*Coupling[Yu, {r, v}]*Op[lequ3, {p, u, s, v}])/
      16 + Coupling[gL]^2*KroneckerDelta[r, s]*Op[ll, {u, t, p, u}] - 
     (Coupling[gL]^2*KroneckerDelta[r, s]*Op[ll, {u, u, p, t}])/2 - 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[ll, {u, u, p, t}])/6 + 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[lq1, {p, t, u, u}])/18 + 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[lq1, {u, u, s, r}])/6 + 
     (Coupling[gL]^2*KroneckerDelta[r, s]*Op[lq3, {p, t, u, u}])/2 + 
     (Coupling[gL]^2*KroneckerDelta[p, t]*Op[lq3, {u, u, s, r}])/6 + 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[lu, {p, t, u, u}])/9 - 
     (Conjugate[Coupling[Yu, {s, u}]]*Coupling[Yu, {r, v}]*
       Op[lu, {p, t, u, v}])/2 + (Coupling[gY]^2*KroneckerDelta[p, t]*
       Op[qd1, {s, r, u, u}])/9 + (Coupling[gY]^2*KroneckerDelta[p, t]*
       Op[qe, {s, r, u, u}])/3 - (Conjugate[Coupling[Ye, {p, u}]]*
       Coupling[Ye, {t, v}]*Op[qe, {s, r, u, v}])/2 - 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[qq1, {u, u, s, r}])/18 + 
     (Coupling[gL]^2*KroneckerDelta[p, t]*Op[qq3, {u, u, s, r}])/6 - 
     (2*Coupling[gY]^2*KroneckerDelta[p, t]*Op[qu1, {s, r, u, u}])/9), 
 Op[Rlq3, {p, r, s, t}] -> (3*Op[lq1, {p, t, s, r}])/2 - 
   Op[lq3, {p, t, s, r}]/2 + 
   hbar*((-9*Conjugate[Coupling[Ye, {p, u}]]*Conjugate[Coupling[Yu, {s, v}]]*
       Conjugate[Op[lequ1, {t, u, r, v}]])/4 - 
     (3*Conjugate[Coupling[Ye, {p, u}]]*Conjugate[Coupling[Yu, {s, v}]]*
       Conjugate[Op[lequ3, {t, u, r, v}]])/16 - 
     (9*Conjugate[Coupling[Yd, {s, u}]]*Coupling[Yd, {r, u}]*Op[Hl1, {p, t}])/
      2 + (9*Conjugate[Coupling[Yu, {s, u}]]*Coupling[Yu, {r, u}]*
       Op[Hl1, {p, t}])/2 + (Coupling[gY]^2*KroneckerDelta[r, s]*
       Op[Hl1, {p, t}])/2 + (3*Conjugate[Coupling[Yd, {s, u}]]*
       Coupling[Yd, {r, u}]*Op[Hl3, {p, t}])/2 + 
     (3*Conjugate[Coupling[Yu, {s, u}]]*Coupling[Yu, {r, u}]*Op[Hl3, {p, t}])/
      2 - (Coupling[gL]^2*KroneckerDelta[r, s]*Op[Hl3, {p, t}])/2 - 
     (3*Conjugate[Coupling[Ye, {p, u}]]*Coupling[Ye, {t, u}]*Op[Hq1, {s, r}])/
      2 - (Coupling[gY]^2*KroneckerDelta[p, t]*Op[Hq1, {s, r}])/2 + 
     (Conjugate[Coupling[Ye, {p, u}]]*Coupling[Ye, {t, u}]*Op[Hq3, {s, r}])/
      2 - (Coupling[gL]^2*KroneckerDelta[p, t]*Op[Hq3, {s, r}])/6 - 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[ld, {p, t, u, u}])/3 - 
     (3*Conjugate[Coupling[Yd, {s, u}]]*Coupling[Yd, {r, v}]*
       Op[ld, {p, t, u, v}])/2 - Coupling[gY]^2*KroneckerDelta[r, s]*
      Op[le, {p, t, u, u}] - (9*Coupling[Ye, {t, u}]*Coupling[Yu, {r, v}]*
       Op[lequ1, {p, u, s, v}])/4 - (3*Coupling[Ye, {t, u}]*
       Coupling[Yu, {r, v}]*Op[lequ3, {p, u, s, v}])/16 - 
     Coupling[gL]^2*KroneckerDelta[r, s]*Op[ll, {u, t, p, u}] + 
     (Coupling[gL]^2*KroneckerDelta[r, s]*Op[ll, {u, u, p, t}])/2 - 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[ll, {u, u, p, t}])/2 + 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[lq1, {p, t, u, u}])/6 + 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[lq1, {u, u, s, r}])/2 - 
     (Coupling[gL]^2*KroneckerDelta[r, s]*Op[lq3, {p, t, u, u}])/2 - 
     (Coupling[gL]^2*KroneckerDelta[p, t]*Op[lq3, {u, u, s, r}])/6 + 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[lu, {p, t, u, u}])/3 - 
     (3*Conjugate[Coupling[Yu, {s, u}]]*Coupling[Yu, {r, v}]*
       Op[lu, {p, t, u, v}])/2 + (Coupling[gY]^2*KroneckerDelta[p, t]*
       Op[qd1, {s, r, u, u}])/3 + Coupling[gY]^2*KroneckerDelta[p, t]*
      Op[qe, {s, r, u, u}] - (3*Conjugate[Coupling[Ye, {p, u}]]*
       Coupling[Ye, {t, v}]*Op[qe, {s, r, u, v}])/2 - 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[qq1, {u, u, s, r}])/6 - 
     (Coupling[gL]^2*KroneckerDelta[p, t]*Op[qq3, {u, u, s, r}])/6 - 
     (2*Coupling[gY]^2*KroneckerDelta[p, t]*Op[qu1, {s, r, u, u}])/3), 
 Op[Ruu8, {p, r, s, t}] -> -1/6*Op[uu, {p, r, s, t}] + 
   Op[uu, {p, t, s, r}]/2 + 
   hbar*((4*Coupling[gY]^2*KroneckerDelta[s, t]*Op[eu, {u, u, p, r}])/9 - 
     (4*Coupling[gY]^2*KroneckerDelta[r, s]*Op[eu, {u, u, p, t}])/3 + 
     Conjugate[Coupling[Yu, {u, t}]]*Coupling[Yu, {u, s}]*Op[Hu, {p, r}] - 
     (2*Coupling[gY]^2*KroneckerDelta[s, t]*Op[Hu, {p, r}])/9 - 
     3*Conjugate[Coupling[Yu, {u, r}]]*Coupling[Yu, {u, s}]*Op[Hu, {p, t}] + 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[Hu, {p, t}])/3 + 
     (2*Coupling[gY]^2*KroneckerDelta[s, t]*Op[lu, {u, u, p, r}])/9 - 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[lu, {u, u, p, t}])/3 - 
     (2*Coupling[gY]^2*KroneckerDelta[s, t]*Op[qu1, {u, u, p, r}])/27 + 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[qu1, {u, u, p, t}])/9 + 
     (Conjugate[Coupling[Yu, {u, t}]]*Coupling[Yu, {v, s}]*
       Op[qu1, {v, u, p, r}])/6 - (Conjugate[Coupling[Yu, {u, r}]]*
       Coupling[Yu, {v, s}]*Op[qu1, {v, u, p, t}])/2 - 
     (2*Coupling[gs]^2*KroneckerDelta[s, t]*Op[qu8, {u, u, p, r}])/3 + 
     Conjugate[Coupling[Yu, {u, t}]]*Coupling[Yu, {v, s}]*
      Op[qu8, {v, u, p, r}] - (4*Coupling[gY]^2*KroneckerDelta[r, s]*
       Op[ud1, {p, t, u, u}])/9 + (4*Coupling[gY]^2*KroneckerDelta[p, r]*
       Op[ud1, {s, t, u, u}])/27 - (2*Coupling[gs]^2*KroneckerDelta[p, r]*
       Op[ud8, {s, t, u, u}])/3 - (Coupling[gs]^2*KroneckerDelta[p, r]*
       Op[uu, {u, t, s, u}])/3 + (8*Coupling[gY]^2*KroneckerDelta[r, s]*
       Op[uu, {u, u, p, t}])/9 + (Coupling[gs]^2*KroneckerDelta[p, r]*
       Op[uu, {u, u, s, t}])/9 - (8*Coupling[gY]^2*KroneckerDelta[p, r]*
       Op[uu, {u, u, s, t}])/27), Op[Rdd8, {p, r, s, t}] -> 
  -1/6*Op[dd, {p, r, s, t}] + Op[dd, {p, t, s, r}]/2 + 
   hbar*(-1/3*(Coupling[gs]^2*KroneckerDelta[s, t]*Op[dd, {u, r, p, u}]) + 
     (Coupling[gs]^2*KroneckerDelta[s, t]*Op[dd, {u, u, p, r}])/9 - 
     (2*Coupling[gY]^2*KroneckerDelta[s, t]*Op[dd, {u, u, p, r}])/27 + 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[dd, {u, u, p, t}])/9 - 
     (2*Coupling[gY]^2*KroneckerDelta[s, t]*Op[ed, {u, u, p, r}])/9 + 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[ed, {u, u, p, t}])/3 - 
     Conjugate[Coupling[Yd, {u, t}]]*Coupling[Yd, {u, s}]*Op[Hd, {p, r}] + 
     (Coupling[gY]^2*KroneckerDelta[s, t]*Op[Hd, {p, r}])/9 + 
     3*Conjugate[Coupling[Yd, {u, r}]]*Coupling[Yd, {u, s}]*Op[Hd, {p, t}] - 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[Hd, {p, t}])/3 - 
     (Coupling[gY]^2*KroneckerDelta[s, t]*Op[ld, {u, u, p, r}])/9 + 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[ld, {u, u, p, t}])/3 + 
     (Coupling[gY]^2*KroneckerDelta[s, t]*Op[qd1, {u, u, p, r}])/27 - 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[qd1, {u, u, p, t}])/9 + 
     (Conjugate[Coupling[Yd, {u, t}]]*Coupling[Yd, {v, s}]*
       Op[qd1, {v, u, p, r}])/6 - (Conjugate[Coupling[Yd, {u, r}]]*
       Coupling[Yd, {v, s}]*Op[qd1, {v, u, p, t}])/2 - 
     (2*Coupling[gs]^2*KroneckerDelta[s, t]*Op[qd8, {u, u, p, r}])/3 + 
     Conjugate[Coupling[Yd, {u, t}]]*Coupling[Yd, {v, s}]*
      Op[qd8, {v, u, p, r}] - (4*Coupling[gY]^2*KroneckerDelta[r, s]*
       Op[ud1, {u, u, p, t}])/9 + (4*Coupling[gY]^2*KroneckerDelta[p, r]*
       Op[ud1, {u, u, s, t}])/27 - (2*Coupling[gs]^2*KroneckerDelta[p, r]*
       Op[ud8, {u, u, s, t}])/3), Op[Reu, {p, r, s, t}] -> 
  Op[eu, {p, t, s, r}] + 
   hbar*((-3*Conjugate[Coupling[Ye, {u, t}]]*Conjugate[Coupling[Yu, {v, r}]]*
       Conjugate[Op[lequ1, {u, p, v, s}]])/4 - 
     (Conjugate[Coupling[Ye, {u, t}]]*Conjugate[Coupling[Yu, {v, r}]]*
       Conjugate[Op[lequ3, {u, p, v, s}]])/16 - 
     (4*Coupling[gY]^2*KroneckerDelta[r, s]*Op[ed, {p, t, u, u}])/9 - 
     (4*Coupling[gY]^2*KroneckerDelta[r, s]*Op[ee, {p, t, u, u}])/3 + 
     (8*Coupling[gY]^2*KroneckerDelta[r, s]*Op[eu, {p, t, u, u}])/9 + 
     (2*Coupling[gY]^2*KroneckerDelta[p, t]*Op[eu, {u, u, s, r}])/3 - 
     3*Conjugate[Coupling[Yu, {u, r}]]*Coupling[Yu, {u, s}]*Op[He, {p, t}] + 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[He, {p, t}])/3 + 
     Conjugate[Coupling[Ye, {u, t}]]*Coupling[Ye, {u, p}]*Op[Hu, {s, r}] - 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[Hu, {s, r}])/3 - 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[le, {u, u, p, t}])/3 - 
     (3*Coupling[Ye, {u, p}]*Coupling[Yu, {v, s}]*Op[lequ1, {u, t, v, r}])/
      4 - (Coupling[Ye, {u, p}]*Coupling[Yu, {v, s}]*Op[lequ3, {u, t, v, r}])/
      16 + (Coupling[gY]^2*KroneckerDelta[p, t]*Op[lu, {u, u, s, r}])/3 - 
     (Conjugate[Coupling[Ye, {u, t}]]*Coupling[Ye, {v, p}]*
       Op[lu, {v, u, s, r}])/2 + (2*Coupling[gY]^2*KroneckerDelta[r, s]*
       Op[qe, {u, u, p, t}])/9 - (Conjugate[Coupling[Yu, {u, r}]]*
       Coupling[Yu, {v, s}]*Op[qe, {v, u, p, t}])/2 - 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[qu1, {u, u, s, r}])/9 + 
     (2*Coupling[gY]^2*KroneckerDelta[p, t]*Op[ud1, {s, r, u, u}])/9 - 
     (4*Coupling[gY]^2*KroneckerDelta[p, t]*Op[uu, {u, u, s, r}])/9), 
 Op[RGBColor[1, 0, 0], {p, r, s, t}] -> Op[ed, {p, t, s, r}] + 
   hbar*(-(Conjugate[Coupling[Ye, {u, t}]]*Conjugate[Op[ledq, {u, p, r, v}]]*
       Coupling[Yd, {v, s}]) + (2*Coupling[gY]^2*KroneckerDelta[p, t]*
       Op[dd, {u, u, s, r}])/9 + (2*Coupling[gY]^2*KroneckerDelta[r, s]*
       Op[ed, {p, t, u, u}])/9 + (2*Coupling[gY]^2*KroneckerDelta[p, t]*
       Op[ed, {u, u, s, r}])/3 + (2*Coupling[gY]^2*KroneckerDelta[r, s]*
       Op[ee, {p, t, u, u}])/3 - (4*Coupling[gY]^2*KroneckerDelta[r, s]*
       Op[eu, {p, t, u, u}])/9 + Conjugate[Coupling[Ye, {u, t}]]*
      Coupling[Ye, {u, p}]*Op[Hd, {s, r}] - 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[Hd, {s, r}])/3 + 
     3*Conjugate[Coupling[Yd, {u, r}]]*Coupling[Yd, {u, s}]*Op[He, {p, t}] - 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[He, {p, t}])/3 + 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[ld, {u, u, s, r}])/3 - 
     (Conjugate[Coupling[Ye, {u, t}]]*Coupling[Ye, {v, p}]*
       Op[ld, {v, u, s, r}])/2 + (Coupling[gY]^2*KroneckerDelta[r, s]*
       Op[le, {u, u, p, t}])/3 - Conjugate[Coupling[Yd, {u, r}]]*
      Coupling[Ye, {v, p}]*Op[ledq, {v, t, s, u}] - 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[qd1, {u, u, s, r}])/9 - 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[qe, {u, u, p, t}])/9 - 
     (Conjugate[Coupling[Yd, {u, r}]]*Coupling[Yd, {v, s}]*
       Op[qe, {v, u, p, t}])/2 - (4*Coupling[gY]^2*KroneckerDelta[p, t]*
       Op[ud1, {u, u, s, r}])/9), Op[Rud1, {p, r, s, t}] -> 
  Op[ud1, {p, t, s, r}]/3 + 2*Op[ud8, {p, t, s, r}] + 
   hbar*((Conjugate[Coupling[Yd, {u, r}]]*Conjugate[Coupling[Yu, {v, t}]]*
       Conjugate[Op[quqd1, {u, p, v, s}]])/2 + 
     (Conjugate[Coupling[Yd, {u, r}]]*Conjugate[Coupling[Yu, {v, t}]]*
       Conjugate[Op[quqd1, {v, p, u, s}]])/6 + 
     Conjugate[Coupling[Yd, {u, r}]]*Conjugate[Coupling[Yu, {v, t}]]*
      Conjugate[Op[quqd8, {v, p, u, s}]] - 6*Conjugate[Coupling[Yd, {u, r}]]*
      Conjugate[Op[Hud, {t, s}]]*Coupling[Yu, {u, p}] + 
     (Coupling[gs]^2*KroneckerDelta[p, t]*Op[dd, {u, r, s, u}])/3 - 
     (Coupling[gs]^2*KroneckerDelta[p, t]*Op[dd, {u, u, s, r}])/9 - 
     (4*Coupling[gY]^2*KroneckerDelta[p, t]*Op[dd, {u, u, s, r}])/27 - 
     (4*Coupling[gY]^2*KroneckerDelta[p, t]*Op[ed, {u, u, s, r}])/9 + 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[eu, {u, u, p, t}])/9 - 
     Conjugate[Coupling[Yu, {u, t}]]*Coupling[Yu, {u, p}]*Op[Hd, {s, r}] + 
     (2*Coupling[gY]^2*KroneckerDelta[p, t]*Op[Hd, {s, r}])/9 + 
     Conjugate[Coupling[Yd, {u, r}]]*Coupling[Yd, {u, s}]*Op[Hu, {p, t}] - 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[Hu, {p, t}])/9 - 
     6*Conjugate[Coupling[Yu, {u, t}]]*Coupling[Yd, {u, s}]*Op[Hud, {p, r}] - 
     (2*Coupling[gY]^2*KroneckerDelta[p, t]*Op[ld, {u, u, s, r}])/9 + 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[lu, {u, u, p, t}])/9 + 
     (2*Coupling[gY]^2*KroneckerDelta[p, t]*Op[qd1, {u, u, s, r}])/27 - 
     (Conjugate[Coupling[Yu, {u, t}]]*Coupling[Yu, {v, p}]*
       Op[qd1, {v, u, s, r}])/6 + (2*Coupling[gs]^2*KroneckerDelta[p, t]*
       Op[qd8, {u, u, s, r}])/3 - Conjugate[Coupling[Yu, {u, t}]]*
      Coupling[Yu, {v, p}]*Op[qd8, {v, u, s, r}] - 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[qu1, {u, u, p, t}])/27 - 
     (Conjugate[Coupling[Yd, {u, r}]]*Coupling[Yd, {v, s}]*
       Op[qu1, {v, u, p, t}])/6 + (2*Coupling[gs]^2*KroneckerDelta[r, s]*
       Op[qu8, {u, u, p, t}])/3 - Conjugate[Coupling[Yd, {u, r}]]*
      Coupling[Yd, {v, s}]*Op[qu8, {v, u, p, t}] + 
     (Coupling[Yd, {u, s}]*Coupling[Yu, {v, p}]*Op[quqd1, {u, t, v, r}])/2 + 
     (Coupling[Yd, {u, s}]*Coupling[Yu, {v, p}]*Op[quqd1, {v, t, u, r}])/6 + 
     Coupling[Yd, {u, s}]*Coupling[Yu, {v, p}]*Op[quqd8, {v, t, u, r}] + 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[ud1, {p, t, u, u}])/27 + 
     (8*Coupling[gY]^2*KroneckerDelta[p, t]*Op[ud1, {u, u, s, r}])/27 + 
     (2*Coupling[gs]^2*KroneckerDelta[r, s]*Op[ud8, {p, t, u, u}])/3 + 
     (2*Coupling[gs]^2*KroneckerDelta[p, t]*Op[ud8, {u, u, s, r}])/3 + 
     (Coupling[gs]^2*KroneckerDelta[r, s]*Op[uu, {u, t, p, u}])/3 - 
     (Coupling[gs]^2*KroneckerDelta[r, s]*Op[uu, {u, u, p, t}])/9 - 
     (4*Coupling[gY]^2*KroneckerDelta[r, s]*Op[uu, {u, u, p, t}])/27), 
 Op[Rud8, {p, r, s, t}] -> (4*Op[ud1, {p, t, s, r}])/9 - 
   Op[ud8, {p, t, s, r}]/3 + 
   hbar*((2*Conjugate[Coupling[Yd, {u, r}]]*Conjugate[Coupling[Yu, {v, t}]]*
       Conjugate[Op[quqd1, {v, p, u, s}]])/9 + 
     (Conjugate[Coupling[Yd, {u, r}]]*Conjugate[Coupling[Yu, {v, t}]]*
       Conjugate[Op[quqd8, {u, p, v, s}]])/2 - 
     (Conjugate[Coupling[Yd, {u, r}]]*Conjugate[Coupling[Yu, {v, t}]]*
       Conjugate[Op[quqd8, {v, p, u, s}]])/6 - 
     (Coupling[gs]^2*KroneckerDelta[p, t]*Op[dd, {u, r, s, u}])/18 + 
     (Coupling[gs]^2*KroneckerDelta[p, t]*Op[dd, {u, u, s, r}])/54 - 
     (16*Coupling[gY]^2*KroneckerDelta[p, t]*Op[dd, {u, u, s, r}])/81 - 
     (16*Coupling[gY]^2*KroneckerDelta[p, t]*Op[ed, {u, u, s, r}])/27 + 
     (8*Coupling[gY]^2*KroneckerDelta[r, s]*Op[eu, {u, u, p, t}])/27 - 
     (4*Conjugate[Coupling[Yu, {u, t}]]*Coupling[Yu, {u, p}]*Op[Hd, {s, r}])/
      3 + (8*Coupling[gY]^2*KroneckerDelta[p, t]*Op[Hd, {s, r}])/27 + 
     (4*Conjugate[Coupling[Yd, {u, r}]]*Coupling[Yd, {u, s}]*Op[Hu, {p, t}])/
      3 - (4*Coupling[gY]^2*KroneckerDelta[r, s]*Op[Hu, {p, t}])/27 - 
     (8*Coupling[gY]^2*KroneckerDelta[p, t]*Op[ld, {u, u, s, r}])/27 + 
     (4*Coupling[gY]^2*KroneckerDelta[r, s]*Op[lu, {u, u, p, t}])/27 + 
     (8*Coupling[gY]^2*KroneckerDelta[p, t]*Op[qd1, {u, u, s, r}])/81 - 
     (2*Conjugate[Coupling[Yu, {u, t}]]*Coupling[Yu, {v, p}]*
       Op[qd1, {v, u, s, r}])/9 - (Coupling[gs]^2*KroneckerDelta[p, t]*
       Op[qd8, {u, u, s, r}])/9 + (Conjugate[Coupling[Yu, {u, t}]]*
       Coupling[Yu, {v, p}]*Op[qd8, {v, u, s, r}])/6 - 
     (4*Coupling[gY]^2*KroneckerDelta[r, s]*Op[qu1, {u, u, p, t}])/81 - 
     (2*Conjugate[Coupling[Yd, {u, r}]]*Coupling[Yd, {v, s}]*
       Op[qu1, {v, u, p, t}])/9 - (Coupling[gs]^2*KroneckerDelta[r, s]*
       Op[qu8, {u, u, p, t}])/9 + (Conjugate[Coupling[Yd, {u, r}]]*
       Coupling[Yd, {v, s}]*Op[qu8, {v, u, p, t}])/6 + 
     (2*Coupling[Yd, {u, s}]*Coupling[Yu, {v, p}]*Op[quqd1, {v, t, u, r}])/
      9 + (Coupling[Yd, {u, s}]*Coupling[Yu, {v, p}]*Op[quqd8, {u, t, v, r}])/
      2 - (Coupling[Yd, {u, s}]*Coupling[Yu, {v, p}]*Op[quqd8, {v, t, u, r}])/
      6 + (8*Coupling[gY]^2*KroneckerDelta[r, s]*Op[ud1, {p, t, u, u}])/81 + 
     (32*Coupling[gY]^2*KroneckerDelta[p, t]*Op[ud1, {u, u, s, r}])/81 - 
     (Coupling[gs]^2*KroneckerDelta[r, s]*Op[ud8, {p, t, u, u}])/9 - 
     (Coupling[gs]^2*KroneckerDelta[p, t]*Op[ud8, {u, u, s, r}])/9 - 
     (Coupling[gs]^2*KroneckerDelta[r, s]*Op[uu, {u, t, p, u}])/18 + 
     (Coupling[gs]^2*KroneckerDelta[r, s]*Op[uu, {u, u, p, t}])/54 - 
     (16*Coupling[gY]^2*KroneckerDelta[r, s]*Op[uu, {u, u, p, t}])/81), 
 Op[Rlqde, {p, r, s, t}] -> -2*Op[ledq, {p, t, s, r}] + 
   hbar*(-(Conjugate[Coupling[Ye, {p, t}]]*Conjugate[Coupling[Yu, {u, v}]]*
       Conjugate[Op[quqd1, {u, v, r, s}]]) - 
     (Conjugate[Coupling[Ye, {p, t}]]*Conjugate[Op[dW, {r, s}]]*Coupling[gL])/
      4 + (3*Conjugate[Coupling[Ye, {p, t}]]*Conjugate[Op[dB, {r, s}]]*
       Coupling[gY])/4 - Conjugate[Coupling[Ye, {p, t}]]*
      Conjugate[Op[dH, {r, s}]]*Coupling[\[Lambda]] - 
     Conjugate[Coupling[Ye, {p, t}]]*Conjugate[Op[Yd, {r, s}]]*
      Coupling[\[Mu]]^2 + 2*Conjugate[Coupling[Ye, {p, u}]]*
      Conjugate[Coupling[Ye, {v, t}]]*Conjugate[Op[dH, {r, s}]]*
      Coupling[Ye, {v, u}] + (Coupling[gY]*Coupling[Yd, {r, s}]*
       Op[eB, {p, t}])/4 - Conjugate[Coupling[Ye, {p, u}]]*
      Coupling[Yd, {r, v}]*Op[ed, {u, t, s, v}] - 3*Coupling[\[Lambda]]*
      Coupling[Yd, {r, s}]*Op[eH, {p, t}] + 6*Conjugate[Coupling[Yd, {u, v}]]*
      Coupling[Yd, {r, v}]*Coupling[Yd, {u, s}]*Op[eH, {p, t}] - 
     (3*Coupling[gL]*Coupling[Yd, {r, s}]*Op[eW, {p, t}])/4 - 
     (Conjugate[Coupling[Ye, {u, t}]]*Coupling[Yd, {r, v}]*
       Op[ld, {p, u, s, v}])/2 + (3*Conjugate[Coupling[Ye, {u, v}]]*
       Coupling[Yd, {r, s}]*Op[le, {p, u, v, t}])/2 - 
     3*Conjugate[Coupling[Yd, {u, v}]]*Coupling[Yd, {r, s}]*
      Op[ledq, {p, t, v, u}] - Conjugate[Coupling[Ye, {p, t}]]*
      Coupling[Ye, {u, v}]*Op[ledq, {u, v, s, r}] + 
     (3*Coupling[Yd, {u, s}]*Coupling[Yu, {r, v}]*Op[lequ1, {p, t, u, v}])/
      4 + 3*Coupling[Yd, {r, s}]*Coupling[Yu, {u, v}]*
      Op[lequ1, {p, t, u, v}] - (Coupling[Yd, {u, s}]*Coupling[Yu, {r, v}]*
       Op[lequ3, {p, t, u, v}])/16 - (Conjugate[Coupling[Ye, {u, t}]]*
       Coupling[Yd, {v, s}]*Op[lq1, {p, u, v, r}])/4 - 
     (Conjugate[Coupling[Ye, {u, t}]]*Coupling[Yd, {v, s}]*
       Op[lq3, {p, u, v, r}])/4 + (Conjugate[Coupling[Ye, {p, t}]]*
       Coupling[Yd, {u, v}]*Op[qd1, {u, r, s, v}])/6 + 
     Conjugate[Coupling[Ye, {p, t}]]*Coupling[Yd, {u, v}]*
      Op[qd8, {u, r, s, v}] - (Conjugate[Coupling[Ye, {p, u}]]*
       Coupling[Yd, {v, s}]*Op[qe, {v, r, u, t}])/2 - 
     3*Coupling[\[Mu]]^2*Coupling[Yd, {r, s}]*Op[Ye, {p, t}]), 
 Op[Rlce, {p, r, s, t}] -> -Op[le, {t, p, s, r}] + 
   hbar*(-1/2*(Conjugate[Coupling[Ye, {t, r}]]*Conjugate[Op[eW, {p, s}]]*
       Coupling[gL]) + (3*Conjugate[Coupling[Ye, {t, r}]]*
       Conjugate[Op[eB, {p, s}]]*Coupling[gY])/2 + 
     (3*Coupling[gY]*Coupling[Ye, {p, s}]*Op[eB, {t, r}])/2 - 
     (2*Coupling[gY]^2*KroneckerDelta[p, t]*Op[ed, {s, r, u, u}])/9 - 
     (2*Coupling[gY]^2*KroneckerDelta[p, t]*Op[ee, {s, r, u, u}])/3 + 
     Conjugate[Coupling[Ye, {t, u}]]*Coupling[Ye, {p, v}]*
      Op[ee, {u, v, s, r}] + (4*Coupling[gY]^2*KroneckerDelta[p, t]*
       Op[eu, {s, r, u, u}])/9 - (Coupling[gL]*Coupling[Ye, {p, s}]*
       Op[eW, {t, r}])/2 + Conjugate[Coupling[Ye, {t, u}]]*
      Coupling[Ye, {p, u}]*Op[He, {s, r}] + 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[He, {s, r}])/3 - 
     Conjugate[Coupling[Ye, {u, r}]]*Coupling[Ye, {u, s}]*Op[Hl1, {t, p}] + 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[Hl1, {t, p}])/3 - 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[ld, {t, p, u, u}])/9 - 
     (9*Coupling[gL]^2*Op[le, {t, p, s, r}])/4 - 
     (27*Coupling[gY]^2*Op[le, {t, p, s, r}])/4 - 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[le, {t, p, u, u}])/3 - 
     Conjugate[Coupling[Ye, {u, r}]]*Coupling[Ye, {p, v}]*
      Op[le, {t, u, s, v}] - (Coupling[gY]^2*KroneckerDelta[p, t]*
       Op[le, {u, u, s, r}])/3 - Conjugate[Coupling[Ye, {t, u}]]*
      Coupling[Ye, {v, s}]*Op[le, {v, p, u, r}] - 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[ll, {u, u, t, p}])/3 + 
     (Conjugate[Coupling[Ye, {u, r}]]*Coupling[Ye, {v, s}]*
       Op[ll, {v, u, t, p}])/2 + (Coupling[gY]^2*KroneckerDelta[r, s]*
       Op[lq1, {t, p, u, u}])/9 + (4*Coupling[gY]^2*KroneckerDelta[r, s]*
       Op[lu, {t, p, u, u}])/9 + (Coupling[gY]^2*KroneckerDelta[p, t]*
       Op[qe, {u, u, s, r}])/9), Op[Rlcu, {p, r, s, t}] -> 
  -Op[lu, {t, p, s, r}] + 
   hbar*((-3*Conjugate[Coupling[Ye, {t, u}]]*Conjugate[Coupling[Yu, {v, r}]]*
       Conjugate[Op[lequ1, {p, u, v, s}]])/4 + 
     (Conjugate[Coupling[Ye, {t, u}]]*Conjugate[Coupling[Yu, {v, r}]]*
       Conjugate[Op[lequ3, {p, u, v, s}]])/16 - 
     (2*Coupling[gY]^2*KroneckerDelta[p, t]*Op[eu, {u, u, s, r}])/3 - 
     2*Conjugate[Coupling[Ye, {t, u}]]*Coupling[Ye, {p, v}]*
      Op[eu, {u, v, s, r}] + 3*Conjugate[Coupling[Yu, {u, r}]]*
      Coupling[Yu, {u, s}]*Op[Hl1, {t, p}] - 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[Hl1, {t, p}])/3 + 
     Conjugate[Coupling[Ye, {t, u}]]*Coupling[Ye, {p, u}]*Op[Hu, {s, r}] + 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[Hu, {s, r}])/3 + 
     (4*Coupling[gY]^2*KroneckerDelta[r, s]*Op[ld, {t, p, u, u}])/9 + 
     (4*Coupling[gY]^2*KroneckerDelta[r, s]*Op[le, {t, p, u, u}])/3 - 
     (3*Coupling[Ye, {p, u}]*Coupling[Yu, {v, s}]*Op[lequ1, {t, u, v, r}])/
      4 + (Coupling[Ye, {p, u}]*Coupling[Yu, {v, s}]*Op[lequ3, {t, u, v, r}])/
      16 + (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[ll, {u, u, t, p}])/3 - 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[lq1, {t, p, u, u}])/9 - 
     Conjugate[Coupling[Yu, {u, r}]]*Coupling[Yu, {v, s}]*
      Op[lq1, {t, p, v, u}] - (9*Coupling[gL]^2*Op[lu, {t, p, s, r}])/4 - 
     4*Coupling[gs]^2*Op[lu, {t, p, s, r}] - 
     (Coupling[gY]^2*Op[lu, {t, p, s, r}])/12 - 
     (8*Coupling[gY]^2*KroneckerDelta[r, s]*Op[lu, {t, p, u, u}])/9 - 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[lu, {u, u, s, r}])/3 + 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[qu1, {u, u, s, r}])/9 - 
     (2*Coupling[gY]^2*KroneckerDelta[p, t]*Op[ud1, {s, r, u, u}])/9 + 
     (4*Coupling[gY]^2*KroneckerDelta[p, t]*Op[uu, {u, u, s, r}])/9), 
 Op[Rlcd, {p, r, s, t}] -> -Op[ld, {t, p, s, r}] + 
   hbar*(2*Conjugate[Coupling[Ye, {t, u}]]*Conjugate[Op[ledq, {p, u, r, v}]]*
      Coupling[Yd, {v, s}] - (2*Coupling[gY]^2*KroneckerDelta[p, t]*
       Op[dd, {u, u, s, r}])/9 - (2*Coupling[gY]^2*KroneckerDelta[p, t]*
       Op[ed, {u, u, s, r}])/3 - 2*Conjugate[Coupling[Ye, {t, u}]]*
      Coupling[Ye, {p, v}]*Op[ed, {u, v, s, r}] + 
     Conjugate[Coupling[Ye, {t, u}]]*Coupling[Ye, {p, u}]*Op[Hd, {s, r}] + 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[Hd, {s, r}])/3 - 
     3*Conjugate[Coupling[Yd, {u, r}]]*Coupling[Yd, {u, s}]*Op[Hl1, {t, p}] + 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[Hl1, {t, p}])/3 - 
     (9*Coupling[gL]^2*Op[ld, {t, p, s, r}])/4 - 4*Coupling[gs]^2*
      Op[ld, {t, p, s, r}] - (25*Coupling[gY]^2*Op[ld, {t, p, s, r}])/12 - 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[ld, {t, p, u, u}])/9 - 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[ld, {u, u, s, r}])/3 - 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[le, {t, p, u, u}])/3 + 
     2*Conjugate[Coupling[Yd, {u, r}]]*Coupling[Ye, {p, v}]*
      Op[ledq, {t, v, s, u}] - (Coupling[gY]^2*KroneckerDelta[r, s]*
       Op[ll, {u, u, t, p}])/3 + (Coupling[gY]^2*KroneckerDelta[r, s]*
       Op[lq1, {t, p, u, u}])/9 - Conjugate[Coupling[Yd, {u, r}]]*
      Coupling[Yd, {v, s}]*Op[lq1, {t, p, v, u}] + 
     (4*Coupling[gY]^2*KroneckerDelta[r, s]*Op[lu, {t, p, u, u}])/9 + 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[qd1, {u, u, s, r}])/9 + 
     (4*Coupling[gY]^2*KroneckerDelta[p, t]*Op[ud1, {u, u, s, r}])/9), 
 Op[Rqcedlc, {p, r, s, t}] -> 2*Op[ledq, {t, r, s, p}] + 
   hbar*(Conjugate[Coupling[Ye, {t, r}]]*Conjugate[Coupling[Yu, {u, v}]]*
      Conjugate[Op[quqd1, {u, v, p, s}]] - 
     (Conjugate[Coupling[Ye, {t, r}]]*Conjugate[Op[dW, {p, s}]]*Coupling[gL])/
      4 + (3*Conjugate[Coupling[Ye, {t, r}]]*Conjugate[Op[dB, {p, s}]]*
       Coupling[gY])/4 + Conjugate[Coupling[Ye, {t, r}]]*
      Conjugate[Op[dH, {p, s}]]*Coupling[\[Lambda]] + 
     Conjugate[Coupling[Ye, {t, r}]]*Conjugate[Op[Yd, {p, s}]]*
      Coupling[\[Mu]]^2 - 2*Conjugate[Coupling[Ye, {t, u}]]*
      Conjugate[Coupling[Ye, {v, r}]]*Conjugate[Op[dH, {p, s}]]*
      Coupling[Ye, {v, u}] + (Coupling[gY]*Coupling[Yd, {p, s}]*
       Op[eB, {t, r}])/4 + 2*Conjugate[Coupling[Ye, {t, u}]]*
      Coupling[Yd, {p, v}]*Op[ed, {u, r, s, v}] + 3*Coupling[\[Lambda]]*
      Coupling[Yd, {p, s}]*Op[eH, {t, r}] - 6*Conjugate[Coupling[Yd, {u, v}]]*
      Coupling[Yd, {p, v}]*Coupling[Yd, {u, s}]*Op[eH, {t, r}] - 
     (3*Coupling[gL]*Coupling[Yd, {p, s}]*Op[eW, {t, r}])/4 - 
     (Conjugate[Coupling[Ye, {u, r}]]*Coupling[Yd, {p, v}]*
       Op[ld, {t, u, s, v}])/2 - (3*Conjugate[Coupling[Ye, {u, v}]]*
       Coupling[Yd, {p, s}]*Op[le, {t, u, v, r}])/2 + 
     (9*Coupling[gL]^2*Op[ledq, {t, r, s, p}])/2 + 
     (3*Coupling[gY]^2*Op[ledq, {t, r, s, p}])/2 + 
     3*Conjugate[Coupling[Yd, {u, v}]]*Coupling[Yd, {p, s}]*
      Op[ledq, {t, r, v, u}] + Conjugate[Coupling[Ye, {t, r}]]*
      Coupling[Ye, {u, v}]*Op[ledq, {u, v, s, p}] - 
     (3*Coupling[Yd, {u, s}]*Coupling[Yu, {p, v}]*Op[lequ1, {t, r, u, v}])/
      4 - 3*Coupling[Yd, {p, s}]*Coupling[Yu, {u, v}]*
      Op[lequ1, {t, r, u, v}] - (Coupling[Yd, {u, s}]*Coupling[Yu, {p, v}]*
       Op[lequ3, {t, r, u, v}])/16 + (Conjugate[Coupling[Ye, {u, r}]]*
       Coupling[Yd, {v, s}]*Op[lq1, {t, u, v, p}])/2 + 
     (Conjugate[Coupling[Ye, {u, r}]]*Coupling[Yd, {v, s}]*
       Op[lq3, {t, u, v, p}])/2 - (Conjugate[Coupling[Ye, {t, r}]]*
       Coupling[Yd, {u, v}]*Op[qd1, {u, p, s, v}])/6 - 
     Conjugate[Coupling[Ye, {t, r}]]*Coupling[Yd, {u, v}]*
      Op[qd8, {u, p, s, v}] - (Conjugate[Coupling[Ye, {t, u}]]*
       Coupling[Yd, {v, s}]*Op[qe, {v, p, u, r}])/2 + 
     3*Coupling[\[Mu]]^2*Coupling[Yd, {p, s}]*Op[Ye, {t, r}]), 
 Op[Rqce, {p, r, s, t}] -> -Op[qe, {t, p, s, r}] + 
   hbar*((-3*Conjugate[Coupling[Ye, {u, r}]]*Conjugate[Coupling[Yu, {t, v}]]*
       Conjugate[Op[lequ1, {u, s, p, v}]])/4 + 
     (Conjugate[Coupling[Ye, {u, r}]]*Conjugate[Coupling[Yu, {t, v}]]*
       Conjugate[Op[lequ3, {u, s, p, v}]])/16 + 
     2*Conjugate[Coupling[Ye, {u, r}]]*Conjugate[Op[ledq, {u, s, v, t}]]*
      Coupling[Yd, {p, v}] + (2*Coupling[gY]^2*KroneckerDelta[p, t]*
       Op[ed, {s, r, u, u}])/9 - 2*Conjugate[Coupling[Yd, {t, u}]]*
      Coupling[Yd, {p, v}]*Op[ed, {s, r, u, v}] + 
     (2*Coupling[gY]^2*KroneckerDelta[p, t]*Op[ee, {s, r, u, u}])/3 - 
     (4*Coupling[gY]^2*KroneckerDelta[p, t]*Op[eu, {s, r, u, u}])/9 - 
     2*Conjugate[Coupling[Yu, {t, u}]]*Coupling[Yu, {p, v}]*
      Op[eu, {s, r, u, v}] + 3*Conjugate[Coupling[Yd, {t, u}]]*
      Coupling[Yd, {p, u}]*Op[He, {s, r}] - 3*Conjugate[Coupling[Yu, {t, u}]]*
      Coupling[Yu, {p, u}]*Op[He, {s, r}] - 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[He, {s, r}])/3 - 
     Conjugate[Coupling[Ye, {u, r}]]*Coupling[Ye, {u, s}]*Op[Hq1, {t, p}] + 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[Hq1, {t, p}])/3 + 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[le, {u, u, s, r}])/3 + 
     2*Conjugate[Coupling[Yd, {t, u}]]*Coupling[Ye, {v, s}]*
      Op[ledq, {v, r, u, p}] - (3*Coupling[Ye, {u, s}]*Coupling[Yu, {p, v}]*
       Op[lequ1, {u, r, t, v}])/4 + (Coupling[Ye, {u, s}]*
       Coupling[Yu, {p, v}]*Op[lequ3, {u, r, t, v}])/16 - 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[lq1, {u, u, t, p}])/3 - 
     Conjugate[Coupling[Ye, {u, r}]]*Coupling[Ye, {v, s}]*
      Op[lq1, {v, u, t, p}] - (2*Coupling[gY]^2*KroneckerDelta[r, s]*
       Op[qd1, {t, p, u, u}])/9 - (9*Coupling[gL]^2*Op[qe, {t, p, s, r}])/4 - 
     4*Coupling[gs]^2*Op[qe, {t, p, s, r}] - 
     (25*Coupling[gY]^2*Op[qe, {t, p, s, r}])/12 - 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[qe, {t, p, u, u}])/3 - 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[qe, {u, u, s, r}])/9 + 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[qq1, {u, u, t, p}])/9 + 
     (4*Coupling[gY]^2*KroneckerDelta[r, s]*Op[qu1, {t, p, u, u}])/9), 
 Op[Rqcu, {p, r, s, t}] -> -Op[qu1, {t, p, s, r}] + 
   hbar*(-1/6*(Conjugate[Coupling[Yd, {t, u}]]*
       Conjugate[Coupling[Yu, {v, r}]]*Conjugate[Op[quqd1, {p, s, v, u}]]) + 
     Conjugate[Coupling[Yd, {t, u}]]*Conjugate[Coupling[Yu, {v, r}]]*
      Conjugate[Op[quqd1, {v, s, p, u}]] - Conjugate[Coupling[Yd, {t, u}]]*
      Conjugate[Coupling[Yu, {v, r}]]*Conjugate[Op[quqd8, {p, s, v, u}]] - 
     (Conjugate[Coupling[Yu, {t, r}]]*Conjugate[Op[uW, {p, s}]]*Coupling[gL])/
      2 - 2*Conjugate[Coupling[Yu, {t, r}]]*Conjugate[Op[uG, {p, s}]]*
      Coupling[gs] - (5*Conjugate[Coupling[Yu, {t, r}]]*
       Conjugate[Op[uB, {p, s}]]*Coupling[gY])/6 + 
     (2*Coupling[gY]^2*KroneckerDelta[p, t]*Op[eu, {u, u, s, r}])/3 + 
     3*Conjugate[Coupling[Yu, {u, r}]]*Coupling[Yu, {u, s}]*Op[Hq1, {t, p}] - 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[Hq1, {t, p}])/3 + 
     3*Conjugate[Coupling[Yd, {t, u}]]*Coupling[Yd, {p, u}]*Op[Hu, {s, r}] - 
     3*Conjugate[Coupling[Yu, {t, u}]]*Coupling[Yu, {p, u}]*Op[Hu, {s, r}] - 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[Hu, {s, r}])/3 + 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[lq1, {u, u, t, p}])/3 + 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[lu, {u, u, s, r}])/3 + 
     (4*Coupling[gY]^2*KroneckerDelta[r, s]*Op[qd1, {t, p, u, u}])/9 + 
     (4*Coupling[gY]^2*KroneckerDelta[r, s]*Op[qe, {t, p, u, u}])/3 - 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[qq1, {u, u, t, p}])/9 + 
     (Conjugate[Coupling[Yu, {u, r}]]*Coupling[Yu, {v, s}]*
       Op[qq1, {v, u, t, p}])/2 - (9*Coupling[gL]^2*Op[qu1, {t, p, s, r}])/
      4 - 8*Coupling[gs]^2*Op[qu1, {t, p, s, r}] - 
     (25*Coupling[gY]^2*Op[qu1, {t, p, s, r}])/12 - 
     (8*Coupling[gY]^2*KroneckerDelta[r, s]*Op[qu1, {t, p, u, u}])/9 - 
     (Conjugate[Coupling[Yu, {u, r}]]*Coupling[Yu, {p, v}]*
       Op[qu1, {t, u, s, v}])/3 - (Coupling[gY]^2*KroneckerDelta[p, t]*
       Op[qu1, {u, u, s, r}])/9 - (Conjugate[Coupling[Yu, {t, u}]]*
       Coupling[Yu, {v, s}]*Op[qu1, {v, p, u, r}])/3 - 
     6*Coupling[gs]^2*Op[qu8, {t, p, s, r}] - 
     2*Conjugate[Coupling[Yu, {u, r}]]*Coupling[Yu, {p, v}]*
      Op[qu8, {t, u, s, v}] - 2*Conjugate[Coupling[Yu, {t, u}]]*
      Coupling[Yu, {v, s}]*Op[qu8, {v, p, u, r}] - 
     (Coupling[Yd, {p, u}]*Coupling[Yu, {v, s}]*Op[quqd1, {t, r, v, u}])/6 + 
     Coupling[Yd, {p, u}]*Coupling[Yu, {v, s}]*Op[quqd1, {v, r, t, u}] - 
     Coupling[Yd, {p, u}]*Coupling[Yu, {v, s}]*Op[quqd8, {t, r, v, u}] - 
     (5*Coupling[gY]*Coupling[Yu, {p, s}]*Op[uB, {t, r}])/6 + 
     (2*Coupling[gY]^2*KroneckerDelta[p, t]*Op[ud1, {s, r, u, u}])/9 - 
     2*Conjugate[Coupling[Yd, {t, u}]]*Coupling[Yd, {p, v}]*
      Op[ud1, {s, r, u, v}] - 2*Coupling[gs]*Coupling[Yu, {p, s}]*
      Op[uG, {t, r}] - (4*Coupling[gY]^2*KroneckerDelta[p, t]*
       Op[uu, {u, u, s, r}])/9 + Conjugate[Coupling[Yu, {t, u}]]*
      Coupling[Yu, {p, v}]*Op[uu, {u, v, s, r}] - 
     (Coupling[gL]*Coupling[Yu, {p, s}]*Op[uW, {t, r}])/2), 
 Op[Rqcup, {p, r, s, t}] -> -1/3*Op[qu1, {t, p, s, r}] - 
   2*Op[qu8, {t, p, s, r}] + 
   hbar*(-1/2*(Conjugate[Coupling[Yd, {t, u}]]*
       Conjugate[Coupling[Yu, {v, r}]]*Conjugate[Op[quqd1, {p, s, v, u}]]) + 
     (Conjugate[Coupling[Yd, {t, u}]]*Conjugate[Coupling[Yu, {v, r}]]*
       Conjugate[Op[quqd1, {v, s, p, u}]])/3 + 
     2*Conjugate[Coupling[Yd, {t, u}]]*Conjugate[Coupling[Yu, {v, r}]]*
      Conjugate[Op[quqd8, {v, s, p, u}]] - 
     (3*Conjugate[Coupling[Yu, {t, r}]]*Conjugate[Op[uW, {p, s}]]*
       Coupling[gL])/2 - (5*Conjugate[Coupling[Yu, {t, r}]]*
       Conjugate[Op[uB, {p, s}]]*Coupling[gY])/2 + 
     (2*Coupling[gY]^2*KroneckerDelta[p, t]*Op[eu, {u, u, s, r}])/9 + 
     Conjugate[Coupling[Yu, {u, r}]]*Coupling[Yu, {u, s}]*Op[Hq1, {t, p}] - 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[Hq1, {t, p}])/9 + 
     Conjugate[Coupling[Yd, {t, u}]]*Coupling[Yd, {p, u}]*Op[Hu, {s, r}] - 
     Conjugate[Coupling[Yu, {t, u}]]*Coupling[Yu, {p, u}]*Op[Hu, {s, r}] - 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[Hu, {s, r}])/9 + 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[lq1, {u, u, t, p}])/9 + 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[lu, {u, u, s, r}])/9 + 
     (4*Coupling[gY]^2*KroneckerDelta[r, s]*Op[qd1, {t, p, u, u}])/27 - 
     (2*Coupling[gs]^2*KroneckerDelta[r, s]*Op[qd8, {t, p, u, u}])/3 + 
     (4*Coupling[gY]^2*KroneckerDelta[r, s]*Op[qe, {t, p, u, u}])/9 - 
     (Coupling[gs]^2*KroneckerDelta[r, s]*Op[qq1, {u, p, t, u}])/6 + 
     (Coupling[gs]^2*KroneckerDelta[r, s]*Op[qq1, {u, u, t, p}])/9 - 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[qq1, {u, u, t, p}])/27 + 
     (Conjugate[Coupling[Yu, {u, r}]]*Coupling[Yu, {v, s}]*
       Op[qq1, {v, p, t, u}])/4 - (Coupling[gs]^2*KroneckerDelta[r, s]*
       Op[qq3, {u, p, t, u}])/6 + (Conjugate[Coupling[Yu, {u, r}]]*
       Coupling[Yu, {v, s}]*Op[qq3, {v, p, t, u}])/4 - 
     (3*Coupling[gL]^2*Op[qu1, {t, p, s, r}])/4 - 
     (16*Coupling[gs]^2*Op[qu1, {t, p, s, r}])/3 - 
     (25*Coupling[gY]^2*Op[qu1, {t, p, s, r}])/36 - 
     (8*Coupling[gY]^2*KroneckerDelta[r, s]*Op[qu1, {t, p, u, u}])/27 - 
     Conjugate[Coupling[Yu, {u, r}]]*Coupling[Yu, {p, v}]*
      Op[qu1, {t, u, s, v}] - (Coupling[gY]^2*KroneckerDelta[p, t]*
       Op[qu1, {u, u, s, r}])/27 - Conjugate[Coupling[Yu, {t, u}]]*
      Coupling[Yu, {v, s}]*Op[qu1, {v, p, u, r}] - 
     (9*Coupling[gL]^2*Op[qu8, {t, p, s, r}])/2 + 
     4*Coupling[gs]^2*Op[qu8, {t, p, s, r}] - 
     (25*Coupling[gY]^2*Op[qu8, {t, p, s, r}])/6 - 
     (2*Coupling[gs]^2*KroneckerDelta[r, s]*Op[qu8, {t, p, u, u}])/3 - 
     (4*Coupling[gs]^2*KroneckerDelta[p, t]*Op[qu8, {u, u, s, r}])/3 - 
     (Coupling[Yd, {p, u}]*Coupling[Yu, {v, s}]*Op[quqd1, {t, r, v, u}])/2 + 
     (Coupling[Yd, {p, u}]*Coupling[Yu, {v, s}]*Op[quqd1, {v, r, t, u}])/3 + 
     2*Coupling[Yd, {p, u}]*Coupling[Yu, {v, s}]*Op[quqd8, {v, r, t, u}] - 
     (5*Coupling[gY]*Coupling[Yu, {p, s}]*Op[uB, {t, r}])/2 + 
     (2*Coupling[gY]^2*KroneckerDelta[p, t]*Op[ud1, {s, r, u, u}])/27 - 
     (2*Conjugate[Coupling[Yd, {t, u}]]*Coupling[Yd, {p, v}]*
       Op[ud1, {s, r, u, v}])/3 - (4*Coupling[gs]^2*KroneckerDelta[p, t]*
       Op[ud8, {s, r, u, u}])/3 - 4*Conjugate[Coupling[Yd, {t, u}]]*
      Coupling[Yd, {p, v}]*Op[ud8, {s, r, u, v}] - 
     (2*Coupling[gs]^2*KroneckerDelta[p, t]*Op[uu, {u, r, s, u}])/3 + 
     Conjugate[Coupling[Yu, {t, u}]]*Coupling[Yu, {p, v}]*
      Op[uu, {u, r, s, v}] + (2*Coupling[gs]^2*KroneckerDelta[p, t]*
       Op[uu, {u, u, s, r}])/9 - (4*Coupling[gY]^2*KroneckerDelta[p, t]*
       Op[uu, {u, u, s, r}])/27 - (3*Coupling[gL]*Coupling[Yu, {p, s}]*
       Op[uW, {t, r}])/2), Op[Rqcd, {p, r, s, t}] -> 
  -Op[qd1, {t, p, s, r}] + hbar*(Conjugate[Coupling[Yd, {u, r}]]*
      Conjugate[Coupling[Yu, {t, v}]]*Conjugate[Op[quqd1, {p, v, u, s}]] - 
     (Conjugate[Coupling[Yd, {u, r}]]*Conjugate[Coupling[Yu, {t, v}]]*
       Conjugate[Op[quqd1, {u, v, p, s}]])/6 - 
     Conjugate[Coupling[Yd, {u, r}]]*Conjugate[Coupling[Yu, {t, v}]]*
      Conjugate[Op[quqd8, {u, v, p, s}]] - 
     (Conjugate[Coupling[Yd, {t, r}]]*Conjugate[Op[dW, {p, s}]]*Coupling[gL])/
      2 - 2*Conjugate[Coupling[Yd, {t, r}]]*Conjugate[Op[dG, {p, s}]]*
      Coupling[gs] + (Conjugate[Coupling[Yd, {t, r}]]*
       Conjugate[Op[dB, {p, s}]]*Coupling[gY])/6 + 
     (Coupling[gY]*Coupling[Yd, {p, s}]*Op[dB, {t, r}])/6 + 
     (2*Coupling[gY]^2*KroneckerDelta[p, t]*Op[dd, {u, u, s, r}])/9 + 
     Conjugate[Coupling[Yd, {t, u}]]*Coupling[Yd, {p, v}]*
      Op[dd, {u, v, s, r}] - 2*Coupling[gs]*Coupling[Yd, {p, s}]*
      Op[dG, {t, r}] - (Coupling[gL]*Coupling[Yd, {p, s}]*Op[dW, {t, r}])/2 + 
     (2*Coupling[gY]^2*KroneckerDelta[p, t]*Op[ed, {u, u, s, r}])/3 + 
     3*Conjugate[Coupling[Yd, {t, u}]]*Coupling[Yd, {p, u}]*Op[Hd, {s, r}] - 
     3*Conjugate[Coupling[Yu, {t, u}]]*Coupling[Yu, {p, u}]*Op[Hd, {s, r}] - 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[Hd, {s, r}])/3 - 
     3*Conjugate[Coupling[Yd, {u, r}]]*Coupling[Yd, {u, s}]*Op[Hq1, {t, p}] + 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[Hq1, {t, p}])/3 + 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[ld, {u, u, s, r}])/3 - 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[lq1, {u, u, t, p}])/3 - 
     (9*Coupling[gL]^2*Op[qd1, {t, p, s, r}])/4 - 
     8*Coupling[gs]^2*Op[qd1, {t, p, s, r}] - 
     (Coupling[gY]^2*Op[qd1, {t, p, s, r}])/12 - 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[qd1, {t, p, u, u}])/9 - 
     (Conjugate[Coupling[Yd, {u, r}]]*Coupling[Yd, {p, v}]*
       Op[qd1, {t, u, s, v}])/3 - (Coupling[gY]^2*KroneckerDelta[p, t]*
       Op[qd1, {u, u, s, r}])/9 - (Conjugate[Coupling[Yd, {t, u}]]*
       Coupling[Yd, {v, s}]*Op[qd1, {v, p, u, r}])/3 - 
     6*Coupling[gs]^2*Op[qd8, {t, p, s, r}] - 
     2*Conjugate[Coupling[Yd, {u, r}]]*Coupling[Yd, {p, v}]*
      Op[qd8, {t, u, s, v}] - 2*Conjugate[Coupling[Yd, {t, u}]]*
      Coupling[Yd, {v, s}]*Op[qd8, {v, p, u, r}] - 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[qe, {t, p, u, u}])/3 + 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[qq1, {u, u, t, p}])/9 + 
     (Conjugate[Coupling[Yd, {u, r}]]*Coupling[Yd, {v, s}]*
       Op[qq1, {v, u, t, p}])/2 + (4*Coupling[gY]^2*KroneckerDelta[r, s]*
       Op[qu1, {t, p, u, u}])/9 + Coupling[Yd, {u, s}]*Coupling[Yu, {p, v}]*
      Op[quqd1, {t, v, u, r}] - (Coupling[Yd, {u, s}]*Coupling[Yu, {p, v}]*
       Op[quqd1, {u, v, t, r}])/6 - Coupling[Yd, {u, s}]*Coupling[Yu, {p, v}]*
      Op[quqd8, {u, v, t, r}] - (4*Coupling[gY]^2*KroneckerDelta[p, t]*
       Op[ud1, {u, u, s, r}])/9 - 2*Conjugate[Coupling[Yu, {t, u}]]*
      Coupling[Yu, {p, v}]*Op[ud1, {u, v, s, r}]), 
 Op[Rqcdp, {p, r, s, t}] -> -1/3*Op[qd1, {t, p, s, r}] - 
   2*Op[qd8, {t, p, s, r}] + 
   hbar*((Conjugate[Coupling[Yd, {u, r}]]*Conjugate[Coupling[Yu, {t, v}]]*
       Conjugate[Op[quqd1, {p, v, u, s}]])/3 - 
     (Conjugate[Coupling[Yd, {u, r}]]*Conjugate[Coupling[Yu, {t, v}]]*
       Conjugate[Op[quqd1, {u, v, p, s}]])/2 + 
     2*Conjugate[Coupling[Yd, {u, r}]]*Conjugate[Coupling[Yu, {t, v}]]*
      Conjugate[Op[quqd8, {p, v, u, s}]] - 
     (3*Conjugate[Coupling[Yd, {t, r}]]*Conjugate[Op[dW, {p, s}]]*
       Coupling[gL])/2 + (Conjugate[Coupling[Yd, {t, r}]]*
       Conjugate[Op[dB, {p, s}]]*Coupling[gY])/2 + 
     (Coupling[gY]*Coupling[Yd, {p, s}]*Op[dB, {t, r}])/2 - 
     (2*Coupling[gs]^2*KroneckerDelta[p, t]*Op[dd, {u, r, s, u}])/3 + 
     Conjugate[Coupling[Yd, {t, u}]]*Coupling[Yd, {p, v}]*
      Op[dd, {u, r, s, v}] + (2*Coupling[gs]^2*KroneckerDelta[p, t]*
       Op[dd, {u, u, s, r}])/9 + (2*Coupling[gY]^2*KroneckerDelta[p, t]*
       Op[dd, {u, u, s, r}])/27 - (3*Coupling[gL]*Coupling[Yd, {p, s}]*
       Op[dW, {t, r}])/2 + (2*Coupling[gY]^2*KroneckerDelta[p, t]*
       Op[ed, {u, u, s, r}])/9 + Conjugate[Coupling[Yd, {t, u}]]*
      Coupling[Yd, {p, u}]*Op[Hd, {s, r}] - Conjugate[Coupling[Yu, {t, u}]]*
      Coupling[Yu, {p, u}]*Op[Hd, {s, r}] - 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[Hd, {s, r}])/9 - 
     Conjugate[Coupling[Yd, {u, r}]]*Coupling[Yd, {u, s}]*Op[Hq1, {t, p}] + 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[Hq1, {t, p}])/9 + 
     (Coupling[gY]^2*KroneckerDelta[p, t]*Op[ld, {u, u, s, r}])/9 - 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[lq1, {u, u, t, p}])/9 - 
     (3*Coupling[gL]^2*Op[qd1, {t, p, s, r}])/4 - 
     (16*Coupling[gs]^2*Op[qd1, {t, p, s, r}])/3 - 
     (Coupling[gY]^2*Op[qd1, {t, p, s, r}])/36 - 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[qd1, {t, p, u, u}])/27 - 
     Conjugate[Coupling[Yd, {u, r}]]*Coupling[Yd, {p, v}]*
      Op[qd1, {t, u, s, v}] - (Coupling[gY]^2*KroneckerDelta[p, t]*
       Op[qd1, {u, u, s, r}])/27 - Conjugate[Coupling[Yd, {t, u}]]*
      Coupling[Yd, {v, s}]*Op[qd1, {v, p, u, r}] - 
     (9*Coupling[gL]^2*Op[qd8, {t, p, s, r}])/2 + 
     4*Coupling[gs]^2*Op[qd8, {t, p, s, r}] - 
     (Coupling[gY]^2*Op[qd8, {t, p, s, r}])/6 - 
     (2*Coupling[gs]^2*KroneckerDelta[r, s]*Op[qd8, {t, p, u, u}])/3 - 
     (4*Coupling[gs]^2*KroneckerDelta[p, t]*Op[qd8, {u, u, s, r}])/3 - 
     (2*Coupling[gY]^2*KroneckerDelta[r, s]*Op[qe, {t, p, u, u}])/9 - 
     (Coupling[gs]^2*KroneckerDelta[r, s]*Op[qq1, {u, p, t, u}])/6 + 
     (Coupling[gs]^2*KroneckerDelta[r, s]*Op[qq1, {u, u, t, p}])/9 + 
     (Coupling[gY]^2*KroneckerDelta[r, s]*Op[qq1, {u, u, t, p}])/27 + 
     (Conjugate[Coupling[Yd, {u, r}]]*Coupling[Yd, {v, s}]*
       Op[qq1, {v, p, t, u}])/4 - (Coupling[gs]^2*KroneckerDelta[r, s]*
       Op[qq3, {u, p, t, u}])/6 + (Conjugate[Coupling[Yd, {u, r}]]*
       Coupling[Yd, {v, s}]*Op[qq3, {v, p, t, u}])/4 + 
     (4*Coupling[gY]^2*KroneckerDelta[r, s]*Op[qu1, {t, p, u, u}])/27 - 
     (2*Coupling[gs]^2*KroneckerDelta[r, s]*Op[qu8, {t, p, u, u}])/3 + 
     (Coupling[Yd, {u, s}]*Coupling[Yu, {p, v}]*Op[quqd1, {t, v, u, r}])/3 - 
     (Coupling[Yd, {u, s}]*Coupling[Yu, {p, v}]*Op[quqd1, {u, v, t, r}])/2 + 
     2*Coupling[Yd, {u, s}]*Coupling[Yu, {p, v}]*Op[quqd8, {t, v, u, r}] - 
     (4*Coupling[gY]^2*KroneckerDelta[p, t]*Op[ud1, {u, u, s, r}])/27 - 
     (2*Conjugate[Coupling[Yu, {t, u}]]*Coupling[Yu, {p, v}]*
       Op[ud1, {u, v, s, r}])/3 - (4*Coupling[gs]^2*KroneckerDelta[p, t]*
       Op[ud8, {u, u, s, r}])/3 - 4*Conjugate[Coupling[Yu, {t, u}]]*
      Coupling[Yu, {p, v}]*Op[ud8, {u, v, s, r}]), 
 Op[Rdclqcu, {p, r, s, t}] -> -2*Op[duq, {p, t, s, r}] + 
   hbar*(-4*Coupling[gY]^2*Op[duq, {p, t, s, r}] + 
     Conjugate[Coupling[Yu, {u, t}]]*Coupling[Yu, {s, v}]*
      Op[duq, {p, v, u, r}] + 2*Conjugate[Coupling[Yd, {u, p}]]*
      Coupling[Yd, {s, v}]*Op[duq, {v, t, u, r}] + Coupling[Ye, {r, u}]*
      Coupling[Yu, {s, v}]*Op[duu, {p, t, v, u}] + Coupling[Ye, {r, u}]*
      Coupling[Yu, {s, v}]*Op[duu, {p, v, t, u}] + 
     Conjugate[Coupling[Yd, {u, p}]]*Conjugate[Coupling[Yu, {v, t}]]*
      Op[qqq, {s, u, v, r}] + (Conjugate[Coupling[Yd, {u, p}]]*
       Conjugate[Coupling[Yu, {v, t}]]*Op[qqq, {s, v, u, r}])/2 - 
     Conjugate[Coupling[Yd, {u, p}]]*Coupling[Ye, {r, v}]*
      Op[qqu, {u, s, t, v}]), Op[Ruclqcd, {p, r, s, t}] -> 
  2*Op[duq, {t, p, s, r}] + hbar*(Conjugate[Coupling[Yu, {u, p}]]*
      Coupling[Yu, {s, v}]*Op[duq, {t, v, u, r}] - 
     Conjugate[Coupling[Yd, {u, t}]]*Coupling[Yd, {s, v}]*
      Op[duq, {v, p, u, r}] - 2*Coupling[Ye, {r, u}]*Coupling[Yu, {s, v}]*
      Op[duu, {t, p, v, u}] + Coupling[Ye, {r, u}]*Coupling[Yu, {s, v}]*
      Op[duu, {t, v, p, u}] - (Conjugate[Coupling[Yd, {u, t}]]*
       Conjugate[Coupling[Yu, {v, p}]]*Op[qqq, {s, u, v, r}])/2 - 
     Conjugate[Coupling[Yd, {u, t}]]*Conjugate[Coupling[Yu, {v, p}]]*
      Op[qqq, {s, v, u, r}] + (Conjugate[Coupling[Yd, {u, t}]]*
       Coupling[Ye, {r, v}]*Op[qqu, {u, s, p, v}])/2), 
 Op[Rqceucq, {p, r, s, t}] -> 2*Op[qqu, {t, p, s, r}] + 
   hbar*(-(Conjugate[Coupling[Ye, {u, r}]]*Coupling[Yd, {t, v}]*
       Op[duq, {v, s, p, u}]) + Conjugate[Coupling[Ye, {u, r}]]*
      Coupling[Yd, {p, v}]*Op[duq, {v, s, t, u}] - Coupling[Yd, {t, u}]*
      Coupling[Yu, {p, v}]*Op[duu, {u, s, v, r}] + Coupling[Yd, {p, u}]*
      Coupling[Yu, {t, v}]*Op[duu, {u, s, v, r}] + 2*Coupling[Yd, {t, u}]*
      Coupling[Yu, {p, v}]*Op[duu, {u, v, s, r}] + Coupling[Yd, {p, u}]*
      Coupling[Yu, {t, v}]*Op[duu, {u, v, s, r}] + 
     Conjugate[Coupling[Ye, {u, r}]]*Conjugate[Coupling[Yu, {v, s}]]*
      Op[qqq, {v, p, t, u}] + (Conjugate[Coupling[Ye, {u, r}]]*
       Conjugate[Coupling[Yu, {v, s}]]*Op[qqq, {v, t, p, u}])/2 - 
     Conjugate[Coupling[Yu, {u, s}]]*Coupling[Yu, {t, v}]*
      Op[qqu, {u, p, v, r}] - (Conjugate[Coupling[Yu, {u, s}]]*
       Coupling[Yu, {p, v}]*Op[qqu, {u, t, v, r}])/2)}


==> anc/Mathematica/GenerateUI.m <==
(* ::Package:: *)

(* ::Subsection:: *)
(*Reading results*)


ParentForm[NiceForm]^=StandardForm;AppendTo[$BoxForms,NiceForm];
SubscriptStyle@ x_:= Style[x, FontSize-> 10]

Unprotect[Conjugate];Format[Conjugate[x_], NiceForm]:= OverBar@ x;Protect[Conjugate];

Format[Op[label_,indices_], NiceForm]:= Subsuperscript["O",SubscriptStyle@Format[If[label===Red, "Red", label],NiceForm], SubscriptStyle@ Row@ Map[Format[#,NiceForm]&, indices]]
Format[EvaOp[label_,indices_], NiceForm]:= Subsuperscript["E",SubscriptStyle@Format[If[label===Red, "Red", label],NiceForm], SubscriptStyle@ Row@ Map[Format[#,NiceForm]&, indices]]

Format[Coupling[Yu,ind_], NiceForm]:= Subsuperscript[Y,SubscriptStyle@Format[u,NiceForm],SubscriptStyle@ Row@ Map[Format[#,NiceForm]&,ind]]
Format[Coupling[Yd,ind_], NiceForm]:= Subsuperscript[Y,SubscriptStyle@Format[d,NiceForm],SubscriptStyle@ Row@ Map[Format[#,NiceForm]&,ind]]
Format[Coupling[Ye,ind_], NiceForm]:= Subsuperscript[Y,SubscriptStyle@Format[e,NiceForm],SubscriptStyle@ Row@ Map[Format[#,NiceForm]&,ind]]
Format[Coupling[label_,ind_], NiceForm]:= Subsuperscript[C,SubscriptStyle@Format[Symbol@StringReplace[label//ToString,"C"->""],NiceForm],SubscriptStyle@ Row@ Map[Format[#,NiceForm]&,ind]]

Format[Coupling[gs], NiceForm]:= Subscript[g,SubscriptStyle@Format[s,NiceForm]]
Format[Coupling[gL], NiceForm]:= Subscript[g,SubscriptStyle@Format[L,NiceForm]]
Format[Coupling[gY], NiceForm]:= Subscript[g,SubscriptStyle@Format[Y,NiceForm]]
Format[Coupling[label:\[Mu]|\[Lambda]], NiceForm]:=label
Format[Coupling[label_], NiceForm]:= Subscript[C,SubscriptStyle@Format[label,NiceForm]]
Unprotect[KroneckerDelta];
Format[KroneckerDelta[a_,b_],NiceForm]:=Superscript[\[Delta],a b]
Protect[KroneckerDelta];


input=Collect[Import["EvanescentResult.m"],{hbar,_Op,_Coupling,_Conjugate},Simplify];
EvaRules[label__]:=FilterRules[input,___*Op[#,___]+___|___*Op[#,___]|Op[#,___]&/@List@label]
EvaRules[]:=input


allops=Cases[DeleteDuplicatesBy[Cases[input, Op[str_,f_],Infinity],First],Op[str_,x_]];
rops=Cases[allops,Op[f_,a_]/;StringStartsQ[ToString@f,"R"]];
qops=Cases[allops,Op[f_,a_]/;!StringStartsQ[ToString@f,"R"]];


(* ::Subsection:: *)
(*TeXString*)


(* ::Text:: *)
(*Operators and their couplings*)


TeXString[x_Op]:=TS[x][[1]]
TeXString[Def[x_Op]]:=TS[x][[2]]
TeXString[Coeff[x_Op]]:=StringReplace[TS[x][[1]], {"R"->"c","Q"->"C"}]


(* ::Text:: *)
(*Hardcoded replacements*)


TeXString[Coupling[Ye,{a_,b_}]]:=" y_e^{"<>ToString@TeXForm[a]<>""<>ToString@TeXForm[b]<>"} "
TeXString[Coupling[Yu,{a_,b_}]]:=" y_u^{"<>ToString@TeXForm[a]<>""<>ToString@TeXForm[b]<>"} "
TeXString[Coupling[Yd,{a_,b_}]]:=" y_d^{"<>ToString@TeXForm[a]<>""<>ToString@TeXForm[b]<>"} "
TeXString[Coupling[\[Lambda]]]=" \\lambda ";
TeXString[Coupling[\[Mu]]]=" \\mu ";
TeXString[Coupling[gY]]=" g_Y ";
TeXString[Coupling[gL]]=" g_L ";
TeXString[Coupling[gs]]=" g_s ";
TeXString[xRP]=" \\xi_\\mathrm{rp} ";
TeXString[KroneckerDelta[a_,b_]]:=" \\delta^{"<>ToString@TeXForm[a]<>""<>ToString@TeXForm[b]<>"} ";
TeXString[Coupling[f_,a_]/;StringStartsQ[ToString@f,"C"]]:=TeXString[Coeff@Op[StringDrop[ToString@f,1],a]]
TeXString[Times[a_Rational, Power[Pi, -2]]]:=" \\frac{ 1 }{ "<>ToString@TeXString[Denominator@a]<>" \\pi^2 } "


(* ::Text:: *)
(*Handling products*)


TeXStringProductSort[x_,y_]:=Module[{a,b},
a=(x/.Power[c_,i_]:>c);
b=(y/.Power[c_,i_]:>c);
Switch[{a,b},
(* numbers in front of couplings *)
{_Rational|_Integer,_Coupling|Conjugate[_Coupling]}, 1,
{_Coupling|Conjugate[_Coupling],_Rational|_Integer}, -1,
(* numbers in front of operators *)
{_Rational|_Integer,_Op|Conjugate[_Op]}, 1,
{_Op|Conjugate[_Op],_Rational|_Integer}, -1,
(* couplings in front of operators *)
{_Coupling|Conjugate[_Coupling],_Op|Conjugate[_Op]}, 1,
{_Op|Conjugate[_Op],_Coupling|Conjugate[_Coupling]}, -1,
(* Index-less couplings come before all other couplings *)
{Coupling[_]|Conjugate@Coupling[_], Coupling[_,_]|Conjugate@Coupling[_,_]},1,
{Coupling[_,_]|Conjugate@Coupling[_,_], Coupling[_]|Conjugate@Coupling[_]},-1,
(* Yukawa couplings come after all other couplings *)
{Coupling[_,___]|Conjugate@Coupling[_,___],Coupling[Ye|Yu|Yd,_]|Conjugate@Coupling[Ye|Yu|Yd,_]}, 1,
{Coupling[Ye|Yu|Yd,_]|Conjugate@Coupling[Ye|Yu|Yd,_],Coupling[_,___]|Conjugate@Coupling[_,___]}, -1,
(* collected sums go last *)
{_, _Plus}, 1,
{_Plus,_},-1,
_,0
]
]

TeXString[Times[-1, x__]]:="-"<>TeXString[Times@x]

TeXString[x_Times]:=Module[{l},
l=Sort[Sort[List@@x],TeXStringProductSort];
StringRiffle[If[Head[#]===Plus, " \\Big( "<>TeXString[#]<> " \\Big)", TeXString[#]]&/@l]
]


(* ::Text:: *)
(*Handling sums*)


NumericCoefficient[a_?NumberQ]:=a
NumericCoefficient[a_Times]:=Times@@Cases[a,_?NumberQ]
NumericCoefficient[Except[_Times]|Except[_?NumberQ]]:=1

TeXStringPlusSort[a_,b_]:=Module[{na,nb},
na=NumericCoefficient[a];
nb=NumericCoefficient[b];
Which[
na<0&&nb>0,-1,
na>0&&nb<0, 1,
Abs[na]>Abs[nb],-1,
Abs[na]<Abs[nb],1,
True, 0]
]

TeXString[x_Plus]:=Module[{l},
l=Sort[List@@x,TeXStringPlusSort];
StringReplace[StringReplace[StringRiffle[TeXString/@l, " + "],RegularExpression[ " +"]-> " "], "+ -" -> "- "]
]


(* ::Text:: *)
(*Handling other composite objects*)


TeXString[Power[x_, i_]/;i>0]:=TeXString[x]<>"^{ "<>ToString@TeXForm[i]<>"} "
TeXString[Conjugate[x_]]:=" \\overline{ "<>TeXString[x]<> "}~ "
TeXString[x_Rational]:=ToString@TeXForm[x]
TeXString[x_Integer]:=ToString@TeXForm[x]


(* ::Text:: *)
(*Handling replacement rules*)


$MaxTerms=3;
TeXString[x_List]:=TeXString/@x

TeXString[x_ -> y_]:=Module[{lhs, y0,y1,sl,l1,t1},
y1=Coefficient[y,hbar];
y0=Expand[y-hbar y1];

If[y1===0,
	(*tree level expression -> nothing to do here*)
	Return@TeXString[y0]
,
	(* loop-level, have to count terms *)
	sl="\\frac{ "<>TeXString@Numerator@NumericCoefficient@y1<>" }{ "<>TeXString@(16*Denominator@NumericCoefficient@y1)<>" \\pi^2} \\Big(";
	t1=(StringSplit[TeXString[y0]<>" + "<>sl<>TeXString@(y1/NumericCoefficient@y1)<>" \\Big)", a:"+"|"-":>a]//.{A___,f:"+"|"-",n_String, B___}:> {A, f<>" "<>n,B})/.{A___, x0_/;StringEndsQ[x0,"\\Big("], y0_, B___}:> {A, x0<>y0,B};
	t1="\\begin{aligned} "<>TeXString[x]<>" =& "<>StringRiffle[StringJoin/@Partition[t1,UpTo@$MaxTerms], " \\\\ \n &"]<> " \\end{aligned}\n"
]
]


(* ::Subsection:: *)
(*TeXString for operators*)


OperatorDefinitionString[x_Op]:=(#[[1]]<>"="<>#[[2]])&@TS[x]


(* ::Subsubsection:: *)
(*Table 1: Scalar-type four-fermion operators that are redundant in d=4 dimensions.*)


TS[Op[Rle,{p_,r_,s_,t_}]]:={"R_{\\ell e}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar \\ell_"<>ToString@TeXForm[p]<>" e_"<>ToString@TeXForm[r]<>")(\\bar e_"<>ToString@TeXForm[s]<>" \\ell_"<>ToString@TeXForm[t]<>")"}

TS[Op[Rlu,{p_,r_,s_,t_}]]:={"R_{\\ell u}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar \\ell_"<>ToString@TeXForm[p]<>" u_"<>ToString@TeXForm[r]<>")(\\bar u_"<>ToString@TeXForm[s]<>" \\ell_"<>ToString@TeXForm[t]<>")"}

TS[Op[Rld,{p_,r_,s_,t_}]]:={
"R_{\\ell d}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,
"(\\bar\\ell_"<>ToString@TeXForm[p]<>" d_"<>ToString@TeXForm[r]<>")(\\bar d_"<>ToString@TeXForm[s]<>" \\ell_"<>ToString@TeXForm[t]<>")"
}

TS[Op[Rqe,{p_,r_,s_,t_}]]:={"R_{qe}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,
"(\\bar q_"<>ToString@TeXForm[p]<>" e_"<>ToString@TeXForm[r]<>")(\\bar e_"<>ToString@TeXForm[s]<>" q_"<>ToString@TeXForm[t]<>")"
}

TS[Op[Rqu1,{p_,r_,s_,t_}]]:=
{
"R_{qu}^{(1)"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,
"(\\bar q_"<>ToString@TeXForm[p]<>" u_"<>ToString@TeXForm[r]<>")(\\bar u_"<>ToString@TeXForm[s]<>" q_"<>ToString@TeXForm[t]<>")"
}

TS[Op[Rqu8,{p_,r_,s_,t_}]]:=
{
"R_{qu}^{(8)"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,
"(\\bar q_"<>ToString@TeXForm[p]<>" T^A u_"<>ToString@TeXForm[r]<>")(\\bar u_"<>ToString@TeXForm[s]<>" T^A q_"<>ToString@TeXForm[t]<>")"
}

TS[Op[Rqd1,{p_,r_,s_,t_}]]:=
{
"R_{qd}^{(1)"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,
"(\\bar q_"<>ToString@TeXForm[p]<>" d_"<>ToString@TeXForm[r]<>")(\\bar d_"<>ToString@TeXForm[s]<>" q_"<>ToString@TeXForm[t]<>")"
}

TS[Op[Rqd8,{p_,r_,s_,t_}]]:=
{
"R_{qd}^{(8)"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,
"(\\bar q_"<>ToString@TeXForm[p]<>" T^A d_"<>ToString@TeXForm[r]<>")(\\bar d_"<>ToString@TeXForm[s]<>" T^A q_"<>ToString@TeXForm[t]<>")"
}

TS[Op[Rluqe,{p_,r_,s_,t_}]]:=
{
"R_{\\ell uqe}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,
"(\\bar\\ell_{i"<>ToString@TeXForm[p]<>"} u_"<>ToString@TeXForm[r]<>")\\epsilon_{ij}(\\bar q_{j"<>ToString@TeXForm[s]<>"} e_"<>ToString@TeXForm[t]<>")"
}

TS[Op[Rlcl,{p_,r_,s_,t_}]]:=
{
"R_{\\ell^c\\ell}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,
"(\\bar\\ell^c_{i"<>ToString@TeXForm[p]<>"}\\ell_{j"<>ToString@TeXForm[r]<>"})(\\bar\\ell_{j"<>ToString@TeXForm[s]<>"}\\ell^c_{i"<>ToString@TeXForm[t]<>"})"
}

TS[Op[Rqcq,{p_,r_,s_,t_}]]:=
{
"R_{q^cq}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,
"(\\bar q^c_{\\alpha i"<>ToString@TeXForm[p]<>"}q_{\\beta j"<>ToString@TeXForm[r]<>"})(\\bar q_{\\beta j"<>ToString@TeXForm[s]<>"}q^c_{\\alpha i"<>ToString@TeXForm[t]<>"})"
}

TS[Op[Rqcqp,{p_,r_,s_,t_}]]:=
{
"R_{q^cq}^{\\prime "<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,
"(\\bar q^c_{\\alpha i"<>ToString@TeXForm[p]<>"}q_{\\beta j"<>ToString@TeXForm[r]<>"})(\\bar q_{\\beta i"<>ToString@TeXForm[s]<>"}q^c_{\\alpha j"<>ToString@TeXForm[t]<>"})"
}

TS[Op[Rqcl,{p_,r_,s_,t_}]]:=
{
"R_{ q^c \\ell}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,
"(\\bar q^c_{i"<>ToString@TeXForm[p]<>"}\\ell_{j"<>ToString@TeXForm[r]<>"})(\\bar\\ell_{j"<>ToString@TeXForm[s]<>"} q^c_{i"<>ToString@TeXForm[t]<>"})"
}

TS[Op[Rqclp,{p_,r_,s_,t_}]]:=
{
"R_{q^c \\ell }^{\\prime "<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,
"(\\bar q^c_{i"<>ToString@TeXForm[p]<>"}\\ell_{j"<>ToString@TeXForm[r]<>"})(\\bar\\ell_{j"<>ToString@TeXForm[s]<>"} q^c_{i"<>ToString@TeXForm[t]<>"})"
}

TS[Op[Rece,{p_,r_,s_,t_}]]:=
{
"R_{e^ce}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,
"(\\bar e^c_"<>ToString@TeXForm[p]<>" e_"<>ToString@TeXForm[r]<>")(\\bar e_"<>ToString@TeXForm[s]<>" e^c_"<>ToString@TeXForm[t]<>")"
}

TS[Op[Rucu,{p_,r_,s_,t_}]]:=
{
"R_{u^cu}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,
"(\\bar u^c_{\\alpha "<>ToString@TeXForm[p]<>"} u_{\\beta "<>ToString@TeXForm[r]<>"})(\\bar u_{\\beta "<>ToString@TeXForm[s]<>"} u^c_{\\alpha "<>ToString@TeXForm[t]<>"})"
}

TS[Op[Rdcd,{p_,r_,s_,t_}]]:=
{
"R_{d^cd}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,
"(\\bar d^c_{\\alpha "<>ToString@TeXForm[p]<>"} d_{\\beta "<>ToString@TeXForm[r]<>"})(\\bar d_{\\beta "<>ToString@TeXForm[s]<>"} d^c_{\\alpha "<>ToString@TeXForm[t]<>"})"
}

TS[Op[Recu,{p_,r_,s_,t_}]]:=
{
"R_{e^c u}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,
"(\\bar e^c_"<>ToString@TeXForm[p]<>" u_"<>ToString@TeXForm[r]<>")(\\bar u_"<>ToString@TeXForm[s]<>" e^c_"<>ToString@TeXForm[t]<>")"
}

TS[Op[Recd,{p_,r_,s_,t_}]]:=
{
"R_{e^c d}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,
"(\\bar e^c_"<>ToString@TeXForm[p]<>" d_"<>ToString@TeXForm[r]<>")(\\bar d_"<>ToString@TeXForm[s]<>" e^c_"<>ToString@TeXForm[t]<>")"
}


TS[Op[Rucd,{p_,r_,s_,t_}]]:=
{
"R_{u^c d}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,
"(\\bar u^c_{\\alpha "<>ToString@TeXForm[p]<>"} d_{\\beta "<>ToString@TeXForm[r]<>"})(\\bar d_{\\beta "<>ToString@TeXForm[s]<>"} u^c_{\\alpha "<>ToString@TeXForm[t]<>"})"
}


TS[Op[Rucdp,{p_,r_,s_,t_}]]:=
{
"R_{u^c d}^{\\prime "<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,
"(\\bar u^c_{\\alpha "<>ToString@TeXForm[p]<>"} d_{\\beta "<>ToString@TeXForm[r]<>"})(\\bar d_{\\alpha "<>ToString@TeXForm[s]<>"} u^c_{\\beta "<>ToString@TeXForm[t]<>"})"
}

TS[Op[Rucdqqc,{p_,r_,s_,t_}]]:=
{
"R_{u^c d q q^c }^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,
"(\\bar u^c_{\\alpha "<>ToString@TeXForm[p]<>"} d_{\\beta "<>ToString@TeXForm[r]<>"}) (\\bar q_{\\beta "<>ToString@TeXForm[s]<>"} \\epsilon q^c_{\\alpha "<>ToString@TeXForm[t]<>"})"
}

TS[Op[Rucelqc,{p_,r_,s_,t_}]]:=
{
"R_{u^c e \\ell q^c}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,
"(\\bar u^c_"<>ToString@TeXForm[p]<>" e_"<>ToString@TeXForm[r]<>")(\\bar \\ell_"<>ToString@TeXForm[s]<>" \\epsilon q^c_"<>ToString@TeXForm[t]<>")"
}

TS[Op[Rqcqqcl,{p_,r_,s_,t_}]]:=
{
"R_{q^cqq^c\\ell}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,
"\\epsilon_{\\alpha\\beta\\gamma}\\epsilon_{ij}\\epsilon_{kl}(\\bar q^c_{\\alpha i"<>ToString@TeXForm[p]<>"} q_{\\beta j"<>ToString@TeXForm[r]<>"} )(\\bar q^c_{\\gamma k "<>ToString@TeXForm[s]<>"} \\ell_{l"<>ToString@TeXForm[t]<>"})"
}

TS[Op[Rucudce,{p_,r_,s_,t_}]]:=
{
"R_{u^c u d^c e}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,
"\\epsilon_{\\alpha\\beta\\gamma}(\\bar u^c_{\\alpha "<>ToString@TeXForm[p]<>"} u_{\\beta "<>ToString@TeXForm[r]<>"})(\\bar d^c_{\\gamma "<>ToString@TeXForm[s]<>"} e_"<>ToString@TeXForm[t]<>")"
}


(* ::Subsubsection:: *)
(*Table 2: Vector-type four-fermion operators that are redundant in d=4 dimensions.*)


TS[Op[Rll3,{p_,r_,s_,t_}]]:={"R_{\\ell\\ell}^{(3)"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar \\ell_"<>ToString@TeXForm[p]<>"\\gamma_\\mu\\tau^I \\ell_"<>ToString@TeXForm[r]<>") (\\bar \\ell_"<>ToString@TeXForm[s]<>"\\gamma^\\mu\\tau^I\\ell_"<>ToString@TeXForm[t]<>")"}

TS[Op[Rqq18,{p_,r_,s_,t_}]]:={"R_{qq}^{(1,8) "<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar q_"<>ToString@TeXForm[p]<>"\\gamma_\\mu T^Aq_"<>ToString@TeXForm[r]<>")(\\bar q_"<>ToString@TeXForm[s]<>"\\gamma^\\mu T^Aq_"<>ToString@TeXForm[t]<>")"}

TS[Op[Rqq38,{p_,r_,s_,t_}]]:={"R_{qq}^{(3,8) "<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar q_"<>ToString@TeXForm[p]<>"\\gamma_\\mu\\tau^I T^Aq_"<>ToString@TeXForm[r]<>")(\\bar q_"<>ToString@TeXForm[s]<>" \\gamma^\\mu\\tau^IT^Aq_"<>ToString@TeXForm[t]<>")"}

TS[Op[Rlq1,{p_,r_,s_,t_}]]:={"R_{\\ell q}^{(1) "<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar\\ell_"<>ToString@TeXForm[p]<>"\\gamma_\\mu q_"<>ToString@TeXForm[r]<>")(\\bar q_"<>ToString@TeXForm[s]<>"\\gamma^\\mu\\ell_"<>ToString@TeXForm[t]<>")"}

TS[Op[Rlq3,{p_,r_,s_,t_}]]:={"R_{\\ell q}^{(3) "<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar\\ell_"<>ToString@TeXForm[p]<>"\\gamma_\\mu\\tau^I q_"<>ToString@TeXForm[r]<>")(\\bar q_"<>ToString@TeXForm[s]<>" \\gamma^\\mu\\tau^I\\ell_"<>ToString@TeXForm[t]<>")"}

TS[Op[Ruu8,{p_,r_,s_,t_}]]:={"R_{uu}^{(8) "<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar u_"<>ToString@TeXForm[p]<>"\\gamma_\\mu T^Au_"<>ToString@TeXForm[r]<>")(\\bar u_"<>ToString@TeXForm[s]<>"\\gamma^\\mu T^A u_"<>ToString@TeXForm[t]<>")"}

TS[Op[Rdd8,{p_,r_,s_,t_}]]:={"R_{dd}^{(8) "<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar d_"<>ToString@TeXForm[p]<>"\\gamma_\\mu T^Ad_"<>ToString@TeXForm[r]<>")(\\bar d_"<>ToString@TeXForm[s]<>"\\gamma^\\mu T^A d_"<>ToString@TeXForm[t]<>")"}

TS[Op[Reu,{p_,r_,s_,t_}]]:={"R_{eu}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar e_"<>ToString@TeXForm[p]<>"\\gamma_\\mu u_"<>ToString@TeXForm[r]<>")(\\bar u_"<>ToString@TeXForm[s]<>"\\gamma^\\mu e_"<>ToString@TeXForm[t]<>")"}

TS[Op[Red,{p_,r_,s_,t_}]]:={"R_{ed}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar e_"<>ToString@TeXForm[p]<>"\\gamma_\\mu d_"<>ToString@TeXForm[r]<>")(\\bar d_"<>ToString@TeXForm[s]<>"\\gamma^\\mu e_"<>ToString@TeXForm[t]<>")"}

TS[Op[Rud1,{p_,r_,s_,t_}]]:={"R_{ud}^{(1) "<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar u_"<>ToString@TeXForm[p]<>"\\gamma_\\mu d_"<>ToString@TeXForm[r]<>")(\\bar d_"<>ToString@TeXForm[s]<>"\\gamma^\\mu u_"<>ToString@TeXForm[t]<>")"}

TS[Op[Rud8,{p_,r_,s_,t_}]]:={"R_{ud}^{(8) "<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar u_"<>ToString@TeXForm[p]<>"\\gamma_\\mu T^A d_"<>ToString@TeXForm[r]<>")(\\bar d_"<>ToString@TeXForm[s]<>"\\gamma^\\mu T^A u_"<>ToString@TeXForm[t]<>")"}

TS[Op[Rlqde,{p_,r_,s_,t_}]]:={"R_{\\ell q de}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar\\ell_"<>ToString@TeXForm[p]<>"\\gamma_\\mu q_"<>ToString@TeXForm[r]<>")(\\bar d_"<>ToString@TeXForm[s]<>"\\gamma^\\mu e_"<>ToString@TeXForm[t]<>")"}

TS[Op[Rlce,{p_,r_,s_,t_}]]:={"R_{\\ell^c e}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar\\ell^c_"<>ToString@TeXForm[p]<>"\\gamma_\\mu e_"<>ToString@TeXForm[r]<>")(\\bar e_"<>ToString@TeXForm[s]<>"\\gamma^\\mu \\ell^c_"<>ToString@TeXForm[t]<>")"}

TS[Op[Rlcu,{p_,r_,s_,t_}]]:={"R_{\\ell^c u}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar\\ell^c_"<>ToString@TeXForm[p]<>"\\gamma_\\mu u_"<>ToString@TeXForm[r]<>")(\\bar u_"<>ToString@TeXForm[s]<>"\\gamma^\\mu\\ell^c_"<>ToString@TeXForm[t]<>")"}

TS[Op[Rlcd,{p_,r_,s_,t_}]]:={"R_{\\ell^c d}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar\\ell^c_"<>ToString@TeXForm[p]<>"\\gamma_\\mu d_"<>ToString@TeXForm[r]<>")(\\bar d_"<>ToString@TeXForm[s]<>"\\gamma^\\mu\\ell_"<>ToString@TeXForm[t]<>"^c)"}

TS[Op[Rqcedlc,{p_,r_,s_,t_}]]:={"R_{q^c e d \\ell^c }^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar q^c_"<>ToString@TeXForm[p]<>" \\gamma^\\mu e_"<>ToString@TeXForm[r]<>") (\\bar d_"<>ToString@TeXForm[s]<>" \\gamma_\\mu \\ell^c_"<>ToString@TeXForm[t]<>")"}

TS[Op[Rqce,{p_,r_,s_,t_}]]:={"R_{q^ce}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar q^c_"<>ToString@TeXForm[p]<>"\\gamma_\\mu e_"<>ToString@TeXForm[r]<>")(\\bar e_"<>ToString@TeXForm[s]<>"\\gamma^\\mu q^c_"<>ToString@TeXForm[t]<>")"}

TS[Op[Rqcu,{p_,r_,s_,t_}]]:={"R_{q^cu}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar q^c_{\\alpha "<>ToString@TeXForm[p]<>"} \\gamma_\\mu u_{\\beta "<>ToString@TeXForm[r]<>"}) (\\bar u_{\\beta "<>ToString@TeXForm[s]<>"}\\gamma^\\mu q^c_{\\alpha "<>ToString@TeXForm[t]<>"})"}

TS[Op[Rqcup,{p_,r_,s_,t_}]]:={"R_{q^cu}^{\\prime "<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar q^c_{\\alpha "<>ToString@TeXForm[p]<>"} \\gamma_\\mu u_{\\beta "<>ToString@TeXForm[r]<>"}) (\\bar u_{\\alpha "<>ToString@TeXForm[s]<>"}\\gamma^\\mu q^c_{\\beta "<>ToString@TeXForm[t]<>"})"}

TS[Op[Rqcd,{p_,r_,s_,t_}]]:={"R_{q^cd}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar q^c_{\\alpha "<>ToString@TeXForm[p]<>"} \\gamma_\\mu d_{\\beta "<>ToString@TeXForm[r]<>"}) (\\bar d_{\\beta "<>ToString@TeXForm[s]<>"}\\gamma^\\mu q^c_{\\alpha "<>ToString@TeXForm[t]<>"})"}

TS[Op[Rqcdp,{p_,r_,s_,t_}]]:={"R_{q^cd}^{\\prime "<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar q^c_{\\alpha "<>ToString@TeXForm[p]<>"} \\gamma_\\mu d_{\\beta "<>ToString@TeXForm[r]<>"}) (\\bar d_{\\alpha "<>ToString@TeXForm[s]<>"}\\gamma^\\mu q^c_{\\beta "<>ToString@TeXForm[t]<>"})"}

TS[Op[Rdclqcu,{p_,r_,s_,t_}]]:={"R_{d^c\\ell q^cu}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"\\epsilon_{\\alpha\\beta\\gamma}\\epsilon_{ij} (\\bar d^c_{\\alpha "<>ToString@TeXForm[p]<>"}\\gamma_\\mu\\ell_{i"<>ToString@TeXForm[r]<>"})(\\bar q^c_{\\beta j"<>ToString@TeXForm[s]<>"}\\gamma^\\mu u_{\\gamma "<>ToString@TeXForm[t]<>"})"}

TS[Op[Ruclqcd,{p_,r_,s_,t_}]]:={"R_{u^c\\ell q^cd}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"\\epsilon_{\\alpha\\beta\\gamma}\\epsilon_{ij} (\\bar u^c_{\\alpha "<>ToString@TeXForm[p]<>"}\\gamma_\\mu\\ell_{i"<>ToString@TeXForm[r]<>"})(\\bar q^c_{\\beta j"<>ToString@TeXForm[s]<>"}\\gamma^\\mu d_{\\gamma "<>ToString@TeXForm[t]<>"})"}

TS[Op[Rqceucq,{p_,r_,s_,t_}]]:={"R_{q^ceu^cq}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"\\epsilon_{\\alpha\\beta\\gamma}\\epsilon_{ij} (\\bar q^c_{\\alpha i"<>ToString@TeXForm[p]<>"}\\gamma_\\mu e_"<>ToString@TeXForm[r]<>")(\\bar u^c_{\\beta "<>ToString@TeXForm[s]<>"}\\gamma^\\mu q_{\\gamma j"<>ToString@TeXForm[t]<>"})"}



(* ::Subsubsection:: *)
(*SMEFT four-fermion operators*)


TS[Op[le,{p_,r_,s_,t_}]]:={"Q_{\\ell e}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar\\ell_"<>ToString@TeXForm[p]<>"\\gamma_\\mu\\ell_"<>ToString@TeXForm[r]<>")(\\bar e_"<>ToString@TeXForm[s]<>" \\gamma^\\mu e_"<>ToString@TeXForm[t]<>")"}

TS[Op[lequ1,{p_,r_,s_,t_}]]:={"Q_{\\ell equ}^{(1) "<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"\\epsilon_{jk}(\\bar\\ell_"<>ToString@TeXForm[p]<>"^j  e_"<>ToString@TeXForm[r]<>")(\\bar q_"<>ToString@TeXForm[s]<>"^k u_"<>ToString@TeXForm[t]<>")"}

TS[Op[ledq,{p_,r_,s_,t_}]]:={"Q_{\\ell edq}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar\\ell_{i"<>ToString@TeXForm[p]<>"} e_"<>ToString@TeXForm[r]<>")(\\bar d_"<>ToString@TeXForm[s]<>" q_{i"<>ToString@TeXForm[t]<>"})"}

TS[Op[ee,{p_,r_,s_,t_}]]:={"Q_{ee}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar e_"<>ToString@TeXForm[p]<>"\\gamma_\\mu e_"<>ToString@TeXForm[r]<>")(\\bar e_"<>ToString@TeXForm[s]<>" \\gamma^\\mu e_"<>ToString@TeXForm[t]<>")"}

TS[Op[ll,{p_,r_,s_,t_}]]:={"Q_{\\ell \\ell}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar\\ell_"<>ToString@TeXForm[p]<>"\\gamma_\\mu\\ell_"<>ToString@TeXForm[r]<>")(\\bar \\ell_"<>ToString@TeXForm[s]<>" \\gamma^\\mu \\ell_"<>ToString@TeXForm[t]<>")"}

TS[Op[lequ3,{p_,r_,s_,t_}]]:={"Q_{\\ell equ}^{(3) "<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"\\epsilon_{jk}(\\bar\\ell_"<>ToString@TeXForm[p]<>"^j \\sigma_{\\mu\\nu} e_"<>ToString@TeXForm[r]<>")(\\bar q_"<>ToString@TeXForm[s]<>"^k \\sigma^{\\mu\\nu} u_"<>ToString@TeXForm[t]<>")"}

TS[Op[eu,{p_,r_,s_,t_}]]:={"Q_{eu}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar e_"<>ToString@TeXForm[p]<>"\\gamma_\\mu e_"<>ToString@TeXForm[r]<>")(\\bar u_"<>ToString@TeXForm[s]<>" \\gamma^\\mu u_"<>ToString@TeXForm[t]<>")"}

TS[Op[ed,{p_,r_,s_,t_}]]:={"Q_{ed}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar e_"<>ToString@TeXForm[p]<>"\\gamma_\\mu e_"<>ToString@TeXForm[r]<>")(\\bar d_"<>ToString@TeXForm[s]<>" \\gamma^\\mu d_"<>ToString@TeXForm[t]<>")"}

TS[Op[lq1,{p_,r_,s_,t_}]]:={"Q_{\\ell q}^{(1)"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar\\ell_"<>ToString@TeXForm[p]<>"\\gamma_\\mu\\ell_"<>ToString@TeXForm[r]<>")(\\bar q_"<>ToString@TeXForm[s]<>" \\gamma^\\mu q_"<>ToString@TeXForm[t]<>")"}

TS[Op[lq3,{p_,r_,s_,t_}]]:={"Q_{\\ell q}^{(3)"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar\\ell_"<>ToString@TeXForm[p]<>"\\gamma_\\mu \\tau^I \\ell_"<>ToString@TeXForm[r]<>")(\\bar q_"<>ToString@TeXForm[s]<>" \\gamma^\\mu \\tau^I q_"<>ToString@TeXForm[t]<>")"}

TS[Op[lu,{p_,r_,s_,t_}]]:={"Q_{\\ell u}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar\\ell_"<>ToString@TeXForm[p]<>"\\gamma_\\mu\\ell_"<>ToString@TeXForm[r]<>")(\\bar u_"<>ToString@TeXForm[s]<>" \\gamma^\\mu u_"<>ToString@TeXForm[t]<>")"}

TS[Op[ld,{p_,r_,s_,t_}]]:={"Q_{\\ell d}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar\\ell_"<>ToString@TeXForm[p]<>"\\gamma_\\mu\\ell_"<>ToString@TeXForm[r]<>")(\\bar d_"<>ToString@TeXForm[s]<>" \\gamma^\\mu d_"<>ToString@TeXForm[t]<>")"}

TS[Op[qe,{p_,r_,s_,t_}]]:={"Q_{qe}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar q_"<>ToString@TeXForm[p]<>"\\gamma_\\mu q_"<>ToString@TeXForm[r]<>")(\\bar e_"<>ToString@TeXForm[s]<>" \\gamma^\\mu e_"<>ToString@TeXForm[t]<>")"}

TS[Op[qu1,{p_,r_,s_,t_}]]:={"Q_{qu}^{(1)"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar q_"<>ToString@TeXForm[p]<>"\\gamma_\\mu q_"<>ToString@TeXForm[r]<>")(\\bar u_"<>ToString@TeXForm[s]<>" \\gamma^\\mu u_"<>ToString@TeXForm[t]<>")"}

TS[Op[qu8,{p_,r_,s_,t_}]]:={"Q_{qu}^{(8)"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar q_"<>ToString@TeXForm[p]<>"\\gamma_\\mu T^A q_"<>ToString@TeXForm[r]<>")(\\bar u_"<>ToString@TeXForm[s]<>" \\gamma^\\mu T^A u_"<>ToString@TeXForm[t]<>")"}

TS[Op[quqd1,{p_,r_,s_,t_}]]:={"Q_{quqd}^{(1)"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"\\epsilon_{ij}(\\bar q_{i"<>ToString@TeXForm[p]<>"}  u_"<>ToString@TeXForm[r]<>")(\\bar q_{j "<>ToString@TeXForm[s]<>"}  d_"<>ToString@TeXForm[t]<>")"}

TS[Op[quqd8,{p_,r_,s_,t_}]]:={"Q_{quqd}^{(8)"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"\\epsilon_{ij}(\\bar q_{i"<>ToString@TeXForm[p]<>"} T^A u_"<>ToString@TeXForm[r]<>")(\\bar q_{j "<>ToString@TeXForm[s]<>"} T^A d_"<>ToString@TeXForm[t]<>")"}

TS[Op[qq1,{p_,r_,s_,t_}]]:={"Q_{qq}^{(1)"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar q_"<>ToString@TeXForm[p]<>"\\gamma_\\mu q_"<>ToString@TeXForm[r]<>")(\\bar q_"<>ToString@TeXForm[s]<>" \\gamma^\\mu q_"<>ToString@TeXForm[t]<>")"}

TS[Op[qq3,{p_,r_,s_,t_}]]:={"Q_{qq}^{(3)"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar q_"<>ToString@TeXForm[p]<>"\\gamma_\\mu \\tau^I q_"<>ToString@TeXForm[r]<>")(\\bar q_"<>ToString@TeXForm[s]<>" \\gamma^\\mu\\tau^I q_"<>ToString@TeXForm[t]<>")"}

TS[Op[ud1,{p_,r_,s_,t_}]]:={"Q_{ud}^{(1)"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar u_"<>ToString@TeXForm[p]<>"\\gamma_\\mu  u_"<>ToString@TeXForm[r]<>")(\\bar d_"<>ToString@TeXForm[s]<>" \\gamma^\\mu  d_"<>ToString@TeXForm[t]<>")"}

TS[Op[ud8,{p_,r_,s_,t_}]]:={"Q_{ud}^{(8)"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar u_"<>ToString@TeXForm[p]<>"\\gamma_\\mu T^A u_"<>ToString@TeXForm[r]<>")(\\bar d_"<>ToString@TeXForm[s]<>" \\gamma^\\mu T^A d_"<>ToString@TeXForm[t]<>")"}

TS[Op[qd1,{p_,r_,s_,t_}]]:={"Q_{qd}^{(1)"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar q_"<>ToString@TeXForm[p]<>"\\gamma_\\mu q_"<>ToString@TeXForm[r]<>")(\\bar d_"<>ToString@TeXForm[s]<>" \\gamma^\\mu du_"<>ToString@TeXForm[t]<>")"}

TS[Op[qd8,{p_,r_,s_,t_}]]:={"Q_{qd}^{(8)"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar q_"<>ToString@TeXForm[p]<>"\\gamma_\\mu T^A q_"<>ToString@TeXForm[r]<>")(\\bar d_"<>ToString@TeXForm[s]<>" \\gamma^\\mu T^A d_"<>ToString@TeXForm[t]<>")"}

TS[Op[uu,{p_,r_,s_,t_}]]:={"Q_{uu}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar u_"<>ToString@TeXForm[p]<>"\\gamma_\\mu u_"<>ToString@TeXForm[r]<>")(\\bar u_"<>ToString@TeXForm[s]<>" \\gamma^\\mu u_"<>ToString@TeXForm[t]<>")"}

TS[Op[dd,{p_,r_,s_,t_}]]:={"Q_{dd}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"(\\bar d_"<>ToString@TeXForm[p]<>"\\gamma_\\mu d_"<>ToString@TeXForm[r]<>")(\\bar d_"<>ToString@TeXForm[s]<>" \\gamma^\\mu d_"<>ToString@TeXForm[t]<>")"}

TS[Op[qqq,{p_,r_,s_,t_}]]:={"Q_{qqq}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"\\epsilon_{\\alpha\\beta\\gamma}\\epsilon_{ij}\\epsilon_{kl}
(q_{\\alpha i "<>ToString@TeXForm[p]<>"}^T C q_{\\beta k "<>ToString@TeXForm[r]<>"}) (q_{\\gamma l "<>ToString@TeXForm[s]<>"}^T C\\ell_{j "<>ToString@TeXForm[t]<>"})"}

TS[Op[duq,{p_,r_,s_,t_}]]:={"Q_{duq}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"\\epsilon_{\\alpha\\beta\\gamma}\\epsilon_{ij}
(d_{\\alpha "<>ToString@TeXForm[p]<>"}^T C u_{\\beta "<>ToString@TeXForm[r]<>"}) (q_{\\gamma i "<>ToString@TeXForm[s]<>"}^T C\\ell_{j "<>ToString@TeXForm[t]<>"})"}

TS[Op[qqu,{p_,r_,s_,t_}]]:={"Q_{qqu}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"\\epsilon_{\\alpha\\beta\\gamma}\\epsilon_{ij}
(q_{\\alpha i"<>ToString@TeXForm[p]<>"}^T C q_{\\beta j "<>ToString@TeXForm[r]<>"}) (u_{\\gamma  "<>ToString@TeXForm[s]<>"}^T C e_{ "<>ToString@TeXForm[t]<>"})"}

TS[Op[duu,{p_,r_,s_,t_}]]:={"Q_{duu}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>ToString@TeXForm[s]<>ToString@TeXForm[t]<>"}"
,"\\epsilon_{\\alpha\\beta\\gamma}
(d_{\\alpha "<>ToString@TeXForm[p]<>"}^T C u_{\\beta "<>ToString@TeXForm[r]<>"}) (u_{\\gamma "<>ToString@TeXForm[s]<>"}^T Ce_{ "<>ToString@TeXForm[t]<>"})"}


(* ::Subsubsection:: *)
(*SMEFT two-fermion operators*)


TS[Op[eW,{p_,r_}]]:={"Q_{eW}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>"}"
,"(\\bar \\ell _"<>ToString@TeXForm[p]<>" \\sigma^{\\mu\\nu}e_"<>ToString@TeXForm[r]<>")\\tau^IH W^I_{\\mu\\nu}"}

TS[Op[eB,{p_,r_}]]:={"Q_{eB}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>"}"
,"(\\bar \\ell _"<>ToString@TeXForm[p]<>" \\sigma^{\\mu\\nu}e_"<>ToString@TeXForm[r]<>")H B^I_{\\mu\\nu}"}

TS[Op[eH,{p_,r_}]]:={"Q_{eH}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>"}"
,"(H^\\dagger H)(\\bar \\ell_"<>ToString@TeXForm[p]<>" e_"<>ToString@TeXForm[r]<>"H)"}

TS[Op[uG,{p_,r_}]]:={"Q_{uG}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>"}"
,"(\\bar q _"<>ToString@TeXForm[p]<>" \\sigma^{\\mu\\nu}T^A u_"<>ToString@TeXForm[r]<>") \\tilde H G^A_{\\mu\\nu}"}

TS[Op[uW,{p_,r_}]]:={"Q_{uW}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>"}"
,"(\\bar q _"<>ToString@TeXForm[p]<>" \\sigma^{\\mu\\nu}u_"<>ToString@TeXForm[r]<>")\\tau^I \\tilde H W^I_{\\mu\\nu}"}

TS[Op[uB,{p_,r_}]]:={"Q_{uB}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>"}"
,"(\\bar q_"<>ToString@TeXForm[p]<>" \\sigma^{\\mu\\nu}u_"<>ToString@TeXForm[r]<>")\\tilde H B^I_{\\mu\\nu}"}

TS[Op[uH,{p_,r_}]]:={"Q_{uH}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>"}"
,"(H^\\dagger H)(\\bar q_"<>ToString@TeXForm[p]<>" u_"<>ToString@TeXForm[r]<>"\\tilde H)"}

TS[Op[dG,{p_,r_}]]:={"Q_{dG}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>"}"
,"(\\bar q _"<>ToString@TeXForm[p]<>" \\sigma^{\\mu\\nu}T^A d_"<>ToString@TeXForm[r]<>") H G^A_{\\mu\\nu}"}

TS[Op[dW,{p_,r_}]]:={"Q_{dW}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>"}"
,"(\\bar q _"<>ToString@TeXForm[p]<>" \\sigma^{\\mu\\nu}d_"<>ToString@TeXForm[r]<>")\\tau^IH W^I_{\\mu\\nu}"}

TS[Op[dB,{p_,r_}]]:={"Q_{dB}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>"}"
,"(\\bar q _"<>ToString@TeXForm[p]<>" \\sigma^{\\mu\\nu}d_"<>ToString@TeXForm[r]<>") H B^I_{\\mu\\nu}"}

TS[Op[dH,{p_,r_}]]:={"Q_{dH}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>"}"
,"(H^\\dagger H)(\\bar q_"<>ToString@TeXForm[p]<>" d_"<>ToString@TeXForm[r]<>" H)"}

TS[Op[Hl1,{p_,r_}]]:={"Q_{H\\ell}^{(1) "<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>"}"
,"(H^\\dagger i\\overleftrightarrow {D}_\\mu H)(\\bar\\ell_"<>ToString@TeXForm[p]<>"\\gamma^\\mu \\ell_"<>ToString@TeXForm[r]<>")"}

TS[Op[Hl3,{p_,r_}]]:={"Q_{H\\ell}^{(3) "<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>"}"
,"(H^\\dagger i\\overleftrightarrow {D}^I_\\mu H)(\\bar\\ell_"<>ToString@TeXForm[p]<>"\\gamma^\\mu \\tau^I \\ell_"<>ToString@TeXForm[r]<>")"}

TS[Op[Hq1,{p_,r_}]]:={"Q_{H q}^{(1) "<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>"}"
,"(H^\\dagger i\\overleftrightarrow {D}_\\mu H)(\\bar q_"<>ToString@TeXForm[p]<>"\\gamma^\\mu q_"<>ToString@TeXForm[r]<>")"}

TS[Op[Hq3,{p_,r_}]]:={"Q_{H q}^{(3) "<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>"}"
,"(H^\\dagger i\\overleftrightarrow {D}^I_\\mu H)(\\bar q_"<>ToString@TeXForm[p]<>"\\gamma^\\mu \\tau^I q_"<>ToString@TeXForm[r]<>")"}

TS[Op[He,{p_,r_}]]:={"Q_{H e}^{ "<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>"}"
,"(H^\\dagger i\\overleftrightarrow {D}_\\mu H)(\\bar e_"<>ToString@TeXForm[p]<>"\\gamma^\\mu e_"<>ToString@TeXForm[r]<>")"}

TS[Op[Hu,{p_,r_}]]:={"Q_{H u}^{ "<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>"}"
,"(H^\\dagger i\\overleftrightarrow {D}_\\mu H)(\\bar u_"<>ToString@TeXForm[p]<>"\\gamma^\\mu u_"<>ToString@TeXForm[r]<>")"}

TS[Op[Hd,{p_,r_}]]:={"Q_{H d}^{ "<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>"}"
,"(H^\\dagger i\\overleftrightarrow {D}_\\mu H)(\\bar d_"<>ToString@TeXForm[p]<>"\\gamma^\\mu d_"<>ToString@TeXForm[r]<>")"}

TS[Op[Hud,{p_,r_}]]:={"Q_{H ud}^{ "<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>"}"
,"(\\tilde H^\\dagger i D_\\mu H)(\\bar u_"<>ToString@TeXForm[p]<>"\\gamma^\\mu d_"<>ToString@TeXForm[r]<>")"}


(* ::Subsubsection:: *)
(*Yukawas*)


TS[Op[Ye,{p_,r_}]]:={"Q_{ye}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>"}"
,"\\bar \\ell _"<>ToString@TeXForm[p]<>" H e_"<>ToString@TeXForm[r]<>""}

TS[Op[Yd,{p_,r_}]]:={"Q_{yd}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>"}"
,"\\bar q _"<>ToString@TeXForm[p]<>" H d_"<>ToString@TeXForm[r]<>""}

TS[Op[Yu,{p_,r_}]]:={"Q_{yu}^{"<>ToString@TeXForm[p]<>ToString@TeXForm[r]<>"}"
,"\\bar q _"<>ToString@TeXForm[p]<>" \\tilde H u_"<>ToString@TeXForm[r]<>""}


(* ::Subsection::Closed:: *)
(*Cached TeX*)


UpdateCacheFile[]:=Module[{file,stream},

file=CreateFile[NotebookDirectory[]<>"imagecache.dat",OverwriteTarget->True];
stream=OpenWrite[file, BinaryFormat->True];
BinaryWrite[stream,BinarySerialize[Compress@cachedtex]];
Close[stream]
]


ReadCacheFile[]:=Module[{},
Print["Reading graphics..."];
cachedtex=Quiet@Check[Uncompress@BinaryDeserialize[ByteArray[BinaryReadList[NotebookDirectory[]<>"imagecache.dat", "Byte"]]],{}];
Print["Done."];
]


ReadCacheFile[]


Options[TeX]={Magnification-> 1.4};
TeX[str_, OptionsPattern[]]:=Module[{mag=OptionValue[Magnification],out},
out=(First@Cases[cachedtex,{{str,mag},_}])[[2]];
Return[out]
]


(* ::Subsection::Closed:: *)
(*UI elements*)


RelatedOperators[o_]:=Module[{evr=EvaRules[]},
Cases[First/@Select[evr, MemberQ[#,Op[o,_],Infinity]&], _Op,Infinity]/.{{a_Symbol,b_,c_,d_}-> {p,r,s,t},{a_Symbol,b_}-> {p,r}}
]


OpSymInput=Import["OperatorSymmetries.m"];
OperatorSym[o_]:=Module[{op=o/.{{a_Symbol,b_,c_,d_}:>{p,r,s,t},{a_Symbol,b_}:>{p,r}},herm,sym,symops},
herm=OpSymInput[op][SelfConjugate];
sym=OpSymInput[op][Symmetries];
If[herm=!=False ||sym=!={},
{"\nSymmetries: ",
If[herm=!=False,
TeX[TeXString@Conjugate@op<>"="<>TeXString@(op /. If[Length@herm===2, {p,r}->Permute[{p,r},herm],{p,r,s,t}->Permute[{p,r,s,t},herm]])], Nothing],If[sym=!={},symops=(If[Head@#===AntiSymmetricPermutation,-1,1]op /. {p,r,s,t}->Permute[{p,r,s,t},(#/.{SymmetricPermutation[x__]:>{x}, AntiSymmetricPermutation[x__]:>{x}})])&/@sym; 
TeX[StringJoin[TeXString@op,"="<>TeXString[#]&/@symops]], Nothing]}
,
Nothing
]
]


OperatorSelectionButton[Op[o_, c_]] := OperatorSelectionButton[Op[o, c]] = Module[{label, tooltip},
     tooltip = TeX[OperatorDefinitionString@Op[o, c], Magnification -> 1];
     label = TeX[TeXString[Op[o, c]], Magnification -> 1.5];
     Tooltip[label, tooltip]
     ]
  
  OperatorList[-1] = allops /. {{a_, b_, c_, d_} -> {p, r, s, t}, {a_, b_} -> {p, r}};
  OperatorList[0] = rops /. {{a_, b_, c_, d_} -> {p, r, s, t}, {a_, b_} -> {p, r}};
  OperatorList[1] = qops /. {{a_, b_, c_, d_} -> {p, r, s, t}, {a_, b_} -> {p, r}};
  
  OperatorInfoWindow[Op[o_, g_] /; MemberQ[rops, Op[o, g]]] := Column[{
     "Operator definition: ", TeX@OperatorDefinitionString[Op[o, g]], 
     Sequence@@OperatorSym[Op[o,g]],
       "\nReduces to:", Row[OperatorSelectionButton /@ DeleteDuplicates[(Cases[EvaRules[o][[1, 2]], _Op, Infinity] /. {{a_, b_, c_, d_} -> {p, r, s, t}, {a_, b_} -> {p, r}})], ", "],
      "\nReduction Identity:", TeX@TeXString[First@EvaRules[o]], OpenerView[{"TeX", Column[{TeXString[First@EvaRules[o]], Button["Copy to clipboard", CopyToClipboard@TeXString[First@EvaRules[o]], ImageSize -> {Automatic, Automatic} ]}]}]}]

OperatorInfoWindow[Op[o_, g_] /; MemberQ[OperatorList[1], Op[o, g]]] := Column[{
"Operator definition: ", TeX@OperatorDefinitionString[Op[o, g]], 
 Sequence@@OperatorSym[Op[o,g]],
"\nRelated to:", Row[OperatorSelectionButton /@ RelatedOperators[o], ", "]}]


OperatorView[]:=Manipulate[OperatorInfoWindow@x,{{filter,0,"Filter: "},{0->"Redundant",1->"SMEFT",-1 -> " All "}},{{x,First@rops,""},Thread[OperatorList[filter]->OperatorSelectionButton/@OperatorList[filter]],ControlType->SetterBar,Appearance->"Row"}]


Print["Preparing output UI..."];
Table[
	(OperatorInfoWindow@(OperatorList[-1][[n]]);
	 OperatorSelectionButton@(OperatorList[-1][[n]]))
,
	{n,Length@allops}
];
Print["Done."];


==> anc/Mathematica/OperatorSymmetries.m <==
(* ::Package:: *)

<|Op[eH, {p, r}] -> <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[Ye, {p, r}] -> <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[uH, {p, r}] -> <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[Yu, {p, r}] -> <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[dH, {p, r}] -> <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[Yd, {p, r}] -> <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[eW, {p, r}] -> <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[eB, {p, r}] -> <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[uG, {p, r}] -> <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[uW, {p, r}] -> <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[uB, {p, r}] -> <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[dG, {p, r}] -> <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[dW, {p, r}] -> <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[dB, {p, r}] -> <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[Hl1, {p, r}] -> <|SelfConjugate -> {2, 1}, Symmetries -> {}|>, 
 Op[Hl3, {p, r}] -> <|SelfConjugate -> {2, 1}, Symmetries -> {}|>, 
 Op[He, {p, r}] -> <|SelfConjugate -> {2, 1}, Symmetries -> {}|>, 
 Op[Hq1, {p, r}] -> <|SelfConjugate -> {2, 1}, Symmetries -> {}|>, 
 Op[Hq3, {p, r}] -> <|SelfConjugate -> {2, 1}, Symmetries -> {}|>, 
 Op[Hu, {p, r}] -> <|SelfConjugate -> {2, 1}, Symmetries -> {}|>, 
 Op[Hd, {p, r}] -> <|SelfConjugate -> {2, 1}, Symmetries -> {}|>, 
 Op[Hud, {p, r}] -> <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[ll, {p, r, s, t}] -> <|SelfConjugate -> {2, 1, 4, 3}, 
   Symmetries -> {SymmetricPermutation[3, 4, 1, 2]}|>, 
 Op[qq1, {p, r, s, t}] -> <|SelfConjugate -> {2, 1, 4, 3}, 
   Symmetries -> {SymmetricPermutation[3, 4, 1, 2]}|>, 
 Op[qq3, {p, r, s, t}] -> <|SelfConjugate -> {2, 1, 4, 3}, 
   Symmetries -> {SymmetricPermutation[3, 4, 1, 2]}|>, 
 Op[lq1, {p, r, s, t}] -> <|SelfConjugate -> {2, 1, 4, 3}, 
   Symmetries -> {}|>, Op[lq3, {p, r, s, t}] -> 
  <|SelfConjugate -> {2, 1, 4, 3}, Symmetries -> {}|>, 
 Op[ee, {p, r, s, t}] -> <|SelfConjugate -> {2, 1, 4, 3}, 
   Symmetries -> {SymmetricPermutation[3, 4, 1, 2]}|>, 
 Op[uu, {p, r, s, t}] -> <|SelfConjugate -> {2, 1, 4, 3}, 
   Symmetries -> {SymmetricPermutation[3, 4, 1, 2]}|>, 
 Op[dd, {p, r, s, t}] -> <|SelfConjugate -> {2, 1, 4, 3}, 
   Symmetries -> {SymmetricPermutation[3, 4, 1, 2]}|>, 
 Op[eu, {p, r, s, t}] -> <|SelfConjugate -> {2, 1, 4, 3}, Symmetries -> {}|>, 
 Op[ed, {p, r, s, t}] -> <|SelfConjugate -> {2, 1, 4, 3}, Symmetries -> {}|>, 
 Op[ud1, {p, r, s, t}] -> <|SelfConjugate -> {2, 1, 4, 3}, 
   Symmetries -> {}|>, Op[ud8, {p, r, s, t}] -> 
  <|SelfConjugate -> {2, 1, 4, 3}, Symmetries -> {}|>, 
 Op[le, {p, r, s, t}] -> <|SelfConjugate -> {2, 1, 4, 3}, Symmetries -> {}|>, 
 Op[lu, {p, r, s, t}] -> <|SelfConjugate -> {2, 1, 4, 3}, Symmetries -> {}|>, 
 Op[ld, {p, r, s, t}] -> <|SelfConjugate -> {2, 1, 4, 3}, Symmetries -> {}|>, 
 Op[qe, {p, r, s, t}] -> <|SelfConjugate -> {2, 1, 4, 3}, Symmetries -> {}|>, 
 Op[qu1, {p, r, s, t}] -> <|SelfConjugate -> {2, 1, 4, 3}, 
   Symmetries -> {}|>, Op[qu8, {p, r, s, t}] -> 
  <|SelfConjugate -> {2, 1, 4, 3}, Symmetries -> {}|>, 
 Op[qd1, {p, r, s, t}] -> <|SelfConjugate -> {2, 1, 4, 3}, 
   Symmetries -> {}|>, Op[qd8, {p, r, s, t}] -> 
  <|SelfConjugate -> {2, 1, 4, 3}, Symmetries -> {}|>, 
 Op[ledq, {p, r, s, t}] -> <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[quqd1, {p, r, s, t}] -> <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[quqd8, {p, r, s, t}] -> <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[lequ1, {p, r, s, t}] -> <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[lequ3, {p, r, s, t}] -> <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[duq, {p, r, s, t}] -> <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[qqu, {p, r, s, t}] -> <|SelfConjugate -> False, 
   Symmetries -> {SymmetricPermutation[2, 1, 3, 4]}|>, 
 Op[qqq, {p, r, s, t}] -> <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[duu, {p, r, s, t}] -> <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[Rle, {p, r, s, t}] -> <|SelfConjugate -> {4, 3, 2, 1}, 
   Symmetries -> {}|>, Op[Rlu, {p, r, s, t}] -> 
  <|SelfConjugate -> {4, 3, 2, 1}, Symmetries -> {}|>, 
 Op[Rld, {p, r, s, t}] -> <|SelfConjugate -> {4, 3, 2, 1}, 
   Symmetries -> {}|>, Op[Rqe, {p, r, s, t}] -> 
  <|SelfConjugate -> {4, 3, 2, 1}, Symmetries -> {}|>, 
 Op[Rqu1, {p, r, s, t}] -> <|SelfConjugate -> {4, 3, 2, 1}, 
   Symmetries -> {}|>, Op[Rqu8, {p, r, s, t}] -> 
  <|SelfConjugate -> {4, 3, 2, 1}, Symmetries -> {}|>, 
 Op[Rqd1, {p, r, s, t}] -> <|SelfConjugate -> {4, 3, 2, 1}, 
   Symmetries -> {}|>, Op[Rqd8, {p, r, s, t}] -> 
  <|SelfConjugate -> {4, 3, 2, 1}, Symmetries -> {}|>, 
 Op[Rluqe, {p, r, s, t}] -> <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[Rlcl, {p, r, s, t}] -> <|SelfConjugate -> {4, 3, 2, 1}, 
   Symmetries -> {SymmetricPermutation[2, 1, 4, 3]}|>, 
 Op[Rqcq, {p, r, s, t}] -> <|SelfConjugate -> {4, 3, 2, 1}, 
   Symmetries -> {SymmetricPermutation[2, 1, 4, 3]}|>, 
 Op[Rqcqp, {p, r, s, t}] -> <|SelfConjugate -> {4, 3, 2, 1}, 
   Symmetries -> {SymmetricPermutation[2, 1, 4, 3]}|>, 
 Op[Rqcl, {p, r, s, t}] -> <|SelfConjugate -> {4, 3, 2, 1}, 
   Symmetries -> {}|>, Op[Rqclp, {p, r, s, t}] -> 
  <|SelfConjugate -> {4, 3, 2, 1}, Symmetries -> {}|>, 
 Op[Rece, {p, r, s, t}] -> <|SelfConjugate -> {4, 3, 2, 1}, 
   Symmetries -> {SymmetricPermutation[2, 1, 3, 4], 
     SymmetricPermutation[1, 2, 4, 3]}|>, Op[Rucu, {p, r, s, t}] -> 
  <|SelfConjugate -> {4, 3, 2, 1}, Symmetries -> 
    {SymmetricPermutation[2, 1, 4, 3]}|>, Op[Rdcd, {p, r, s, t}] -> 
  <|SelfConjugate -> {4, 3, 2, 1}, Symmetries -> 
    {SymmetricPermutation[2, 1, 4, 3]}|>, Op[Recu, {p, r, s, t}] -> 
  <|SelfConjugate -> {4, 3, 2, 1}, Symmetries -> {}|>, 
 Op[Recd, {p, r, s, t}] -> <|SelfConjugate -> {4, 3, 2, 1}, 
   Symmetries -> {}|>, Op[Rucd, {p, r, s, t}] -> 
  <|SelfConjugate -> {4, 3, 2, 1}, Symmetries -> {}|>, 
 Op[Rucdp, {p, r, s, t}] -> <|SelfConjugate -> {4, 3, 2, 1}, 
   Symmetries -> {}|>, Op[Rucdqqc, {p, r, s, t}] -> 
  <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[Rucelqc, {p, r, s, t}] -> <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[Rqcqqcl, {p, r, s, t}] -> <|SelfConjugate -> False, 
   Symmetries -> {SymmetricPermutation[2, 1, 3, 4]}|>, 
 Op[Rucudce, {p, r, s, t}] -> <|SelfConjugate -> False, 
   Symmetries -> {AntiSymmetricPermutation[2, 1, 3, 4]}|>, 
 Op[Rll3, {p, r, s, t}] -> <|SelfConjugate -> {2, 1, 4, 3}, 
   Symmetries -> {SymmetricPermutation[3, 4, 1, 2]}|>, 
 Op[Rqq18, {p, r, s, t}] -> <|SelfConjugate -> {2, 1, 4, 3}, 
   Symmetries -> {SymmetricPermutation[3, 4, 1, 2]}|>, 
 Op[Rqq38, {p, r, s, t}] -> <|SelfConjugate -> {2, 1, 4, 3}, 
   Symmetries -> {SymmetricPermutation[3, 4, 1, 2]}|>, 
 Op[Rlq1, {p, r, s, t}] -> <|SelfConjugate -> {4, 3, 2, 1}, 
   Symmetries -> {}|>, Op[Rlq3, {p, r, s, t}] -> 
  <|SelfConjugate -> {4, 3, 2, 1}, Symmetries -> {}|>, 
 Op[Ruu8, {p, r, s, t}] -> <|SelfConjugate -> {2, 1, 4, 3}, 
   Symmetries -> {SymmetricPermutation[3, 4, 1, 2]}|>, 
 Op[Rdd8, {p, r, s, t}] -> <|SelfConjugate -> {2, 1, 4, 3}, 
   Symmetries -> {SymmetricPermutation[3, 4, 1, 2]}|>, 
 Op[Reu, {p, r, s, t}] -> <|SelfConjugate -> {4, 3, 2, 1}, 
   Symmetries -> {}|>, Op[RGBColor[1, 0, 0], {p, r, s, t}] -> 
  <|SelfConjugate -> {4, 3, 2, 1}, Symmetries -> {}|>, 
 Op[Rud1, {p, r, s, t}] -> <|SelfConjugate -> {4, 3, 2, 1}, 
   Symmetries -> {}|>, Op[Rud8, {p, r, s, t}] -> 
  <|SelfConjugate -> {4, 3, 2, 1}, Symmetries -> {}|>, 
 Op[Rlqde, {p, r, s, t}] -> <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[Rlce, {p, r, s, t}] -> <|SelfConjugate -> {4, 3, 2, 1}, 
   Symmetries -> {}|>, Op[Rlcu, {p, r, s, t}] -> 
  <|SelfConjugate -> {4, 3, 2, 1}, Symmetries -> {}|>, 
 Op[Rlcd, {p, r, s, t}] -> <|SelfConjugate -> {4, 3, 2, 1}, 
   Symmetries -> {}|>, Op[Rqcedlc, {p, r, s, t}] -> 
  <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[Rqce, {p, r, s, t}] -> <|SelfConjugate -> {4, 3, 2, 1}, 
   Symmetries -> {}|>, Op[Rqcu, {p, r, s, t}] -> 
  <|SelfConjugate -> {4, 3, 2, 1}, Symmetries -> {}|>, 
 Op[Rqcup, {p, r, s, t}] -> <|SelfConjugate -> {4, 3, 2, 1}, 
   Symmetries -> {}|>, Op[Rqcd, {p, r, s, t}] -> 
  <|SelfConjugate -> {4, 3, 2, 1}, Symmetries -> {}|>, 
 Op[Rqcdp, {p, r, s, t}] -> <|SelfConjugate -> {4, 3, 2, 1}, 
   Symmetries -> {}|>, Op[Rdclqcu, {p, r, s, t}] -> 
  <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[Ruclqcd, {p, r, s, t}] -> <|SelfConjugate -> False, Symmetries -> {}|>, 
 Op[Rqceucq, {p, r, s, t}] -> <|SelfConjugate -> False, Symmetries -> {}|>|>


==> anc/Mathematica/ResultTable_UI.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      3720,        107]
NotebookOptionsPosition[      2635,         79]
NotebookOutlinePosition[      3103,         97]
CellTagsIndexPosition[      3060,         94]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Evanescent Operators in the SMEFT", "Title",
 CellChangeTimes->{{3.875634506067371*^9, 3.8756345072323136`*^9}, {
  3.875634547295622*^9, 
  3.8756345522194557`*^9}},ExpressionUUID->"492e6ebc-e16f-4705-bb17-\
f31c11cbfbe6"],

Cell["\<\
J. Fuentes-Mart\[IAcute]n, M. K\[ODoubleDot]nig, J. Pag\[EGrave]s, A. Eller \
Thomsen, F. Wilsch\
\>", "Author",
 CellChangeTimes->{{3.875634561680089*^9, 
  3.8756346300861034`*^9}},ExpressionUUID->"93e62cf7-f529-461f-895e-\
565abb5ab32b"],

Cell[CellGroupData[{

Cell["Read source files", "Subsubsection",
 CellChangeTimes->{{3.875635178397086*^9, 
  3.8756351810274067`*^9}},ExpressionUUID->"b58d7595-9262-402c-a78e-\
d0df5f8162af"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "\"\<GenerateUI.m\>\""}]}], "Input",
 CellChangeTimes->{{3.875634651536584*^9, 3.8756347156317596`*^9}, 
   3.8756347830006914`*^9, {3.87760983444522*^9, 
   3.8776098360342693`*^9}},ExpressionUUID->"98407c0e-eb27-4f14-994a-\
49178c61ed37"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Show results", "Subsubsection",
 CellChangeTimes->{{3.875635178397086*^9, 
  3.8756351860217557`*^9}},ExpressionUUID->"170bef86-0187-49d1-810d-\
dbd143d07c20"],

Cell[BoxData[
 RowBox[{"OperatorView", "[", "]"}]], "Input",
 CellChangeTimes->{{3.875634791658679*^9, 3.8756347940475597`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"17d3d0ab-6853-4ef4-aea5-2da27f4ae73c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EvaRules", "[", "Red", "]"}], "//", "NiceForm"}]], "Input",
 CellChangeTimes->{{3.8757882644345913`*^9, 3.875788312484892*^9}, 
   3.875788671475112*^9, {3.875788719728052*^9, 3.8757887207026987`*^9}, {
   3.875788779438631*^9, 3.87578880655827*^9}, {3.875789016037272*^9, 
   3.8757890178929873`*^9}, {3.875789173922751*^9, 3.8757891892292767`*^9}, 
   3.876242181303596*^9, {3.876242220751759*^9, 3.876242221861788*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"a3e3a27b-8ab8-4a42-9d10-c72330ba793a"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 783},
WindowMargins->{{0, Automatic}, {31, Automatic}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>0.8 Inherited,
FrontEndVersion->"13.0 for Mac OS X x86 (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b1209508-2907-4d28-8008-9bd62288b3fd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 229, 4, 78, "Title",ExpressionUUID->"492e6ebc-e16f-4705-bb17-f31c11cbfbe6"],
Cell[812, 28, 250, 6, 26, "Author",ExpressionUUID->"93e62cf7-f529-461f-895e-565abb5ab32b"],
Cell[CellGroupData[{
Cell[1087, 38, 170, 3, 36, "Subsubsection",ExpressionUUID->"b58d7595-9262-402c-a78e-d0df5f8162af"],
Cell[1260, 43, 397, 9, 42, "Input",ExpressionUUID->"98407c0e-eb27-4f14-994a-49178c61ed37"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1694, 57, 165, 3, 36, "Subsubsection",ExpressionUUID->"170bef86-0187-49d1-810d-dbd143d07c20"],
Cell[1862, 62, 206, 3, 24, "Input",ExpressionUUID->"17d3d0ab-6853-4ef4-aea5-2da27f4ae73c"],
Cell[2071, 67, 536, 8, 24, "Input",ExpressionUUID->"a3e3a27b-8ab8-4a42-9d10-c72330ba793a"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Mathematica/readme.txt <==
================================================================================

To view the Wilson coefficients shifts, simply open ResultTable_UI.nb and run it.

The two user routines are:
	- OperatorView[]             which opens a graphic interface with the reduction identities, as well as other useful information.
	- EvaRules[operator_label]   which returns the replacement rule for a given redundant operator, with operator_label being of the form R+'op_name' (e.g. Rle)

 << "GenerateUI.m" must be called beforehand to be able to use the functions above. 

================================================================================

The file GenerateUI.m contains all the code that creates the user interface, and depends on:
	- EvanescentResult.m    containing all the results computed with Matchete, translated to generic Mathematica language.
	- OperatorSymmetries.m	containing the information about the symmetries of the different operators in a Mathematica association.
	- imagecache.dat	which stores the LaTeX images generated for each operators.

==> anc/TeXsource/PreRamble.tex <==
% PreRamble by A.E. Thomsen 
%________Encoding and language________%
\usepackage[english]{babel}
\usepackage{microtype,xspace}
\usepackage[utf8]{inputenc}	% Allows for writing special charachters in the tex-file 

\usepackage{amsfonts,amsmath,amssymb,bm,mathrsfs,mathtools,dsfont} 	% Standard mathematics 
\allowdisplaybreaks 	%Allows pagebreak during multiline math enviroments
\usepackage[table,dvipsnames]{xcolor}
\usepackage{hyperref}
\usepackage{slashed}
\usepackage{multicol}

\usepackage{siunitx}
\sisetup{exponent-product = \cdot, 
	separate-uncertainty
	} 

%________Page size________%
\usepackage{geometry}
\geometry{
	inner=2.75cm, %2.5cm Inner margin
	outer=2.75cm, % Outer margin
%	bindingoffset=.5cm, % Binding offset
	top=3.5cm, % Top margin
	bottom=3.5cm, % Bottom margin
%	showframe, % Uncomment to show how the type block is set on the page
}
\linespread{1.15}

%________Bibliography________%
\usepackage[sort&compress,numbers,merge]{natbib}
\usepackage{chapterbib}
\setlength{\bibsep}{0.0em}
\bibliographystyle{JHEP}
\addto\captionsenglish{\renewcommand*{\bibname}{References}}
\makeatletter
\renewcommand{\@memb@bchap}{ %\section*{\bibname} 
\bibmark \prebibhook
}
\makeatother

%________Figures and tables________%
\usepackage{graphicx}
\graphicspath{{./Figures/}}
\usepackage{caption,subcaption}
\captionsetup{font = small}
\usepackage{multirow}
\renewcommand{\arraystretch}{1.2}
\usepackage{tabularx}
\newcolumntype{Y}{>{\centering\arraybackslash}X}

%________Lists________%
\usepackage[shortlabels]{enumitem}
\setlist{itemsep=.1em,topsep=.5em}
\SetEnumerateShortLabel{i}{\textit{\roman*}}

%________Colors and references________%
\definecolor{red}{rgb}{0.6,.0706,.1373}
\definecolor{blue}{rgb}{0,0.396,0.741}
\definecolor{green}{rgb}{0.25,0.6,0.2}
\definecolor{teal}{rgb}{0.11,0.6,0.6}
\definecolor{orange}{rgb}{.8, .4806, 0.173}
\definecolor{yellow}{rgb}{.8, .7, 0.05}
\colorlet{blueref}{blue!80!black}
\colorlet{bluelink}{blue!90!black}
\hypersetup{
	colorlinks, 
	bookmarksopen, 
	bookmarksnumbered,
	citecolor=blueref, 		%color of links to bibliography
	linkcolor=bluelink,	%color of internal links
	urlcolor=bluelink,			%color of external links 
	pdftitle={Evanescent Operators in One-Loop Matching Computations},    %   - title (PDF meta)
% 	pdfauthor={Anders Eller Thomsen},    	%   - author (PDF meta)
}

%________Titel________%
\addto\captionsenglish{\renewcommand{\abstractname}{}}


%________Table of contents________%
\renewcommand{\contentsname}{Contents}
\renewcommand{\printtoctitle}[1]{}
\renewcommand{\aftertoctitle}{}
\settocdepth{subsection}
\setlength{\cftbeforechapterskip}{.5em}

\newcommand{\toc}{ {
	\hypersetup{linkcolor = black} %Locally changes the linkcolor for the toc
	\vspace*{-.06\textheight}	
	\tableofcontents*
	\thispagestyle{standardstyle} 
} }

%\renewcommand{\printtoctitle}{\sffamily \huge \color{blue!80!black} }
%\renewcommand{\aftertoctitle}{\par\nobreak }

%_______Appendices________%
%\newcommand{\app}[1][Appendices]{
%	\renewcommand{\thesubsection}{\Alph{subsection}}
%	\numberwithin{equation}{subsection}
%	\numberwithin{figure}{subsection}
%	\pagestyle{appstyle}
%	\sectionlike{#1} 
%}
\newcommand{\app}[1][Appendices]{
	\renewcommand{\thesubsection}{\Alph{subsection}}
	\numberwithin{equation}{subsection}
	\numberwithin{figure}{subsection}
	\pagestyle{appstyle}
	\sectionlike{#1} 
}


\makeatletter
\newcommand*\ifthispageodd{%
  \checkoddpage
  \ifoddpage
    \expandafter\@firstoftwo
  \else
    \expandafter\@secondoftwo
  \fi
}
\makeatother

%________Title formats________%
\usepackage[noindentafter]{titlesec} %Removes the indentation after new section
\counterwithout{section}{chapter} % Include if sections should be taken at the top level
\counterwithout{figure}{chapter} %Removes chapter number on figures
\counterwithout{table}{chapter} %Removes chapter number on tables
\numberwithin{equation}{section} % Sets numbering at the section level
\setsecnumdepth{subsubsection}

% Sets up a sans-serif like math alphabet for use in section titles
\DeclareMathVersion{sans}
\SetSymbolFont{operators}{sans}{OT1}{cmbr}{m}{n}
\SetSymbolFont{letters}{sans}{OML}{cmbrm}{m}{it}
\SetSymbolFont{symbols}{sans}{OMS}{cmbrs}{m}{n}
\SetMathAlphabet{\mathit}{sans}{OT1}{cmbr}{m}{sl}
\SetMathAlphabet{\mathbf}{sans}{OT1}{cmbr}{bx}{n}
\SetMathAlphabet{\mathtt}{sans}{OT1}{cmtl}{m}{n}
\SetSymbolFont{largesymbols}{sans}{OMX}{iwona}{m}{n}

\DeclareMathVersion{boldsans}
\SetSymbolFont{operators}{boldsans}{OT1}{cmbr}{b}{n}
\SetSymbolFont{letters}{boldsans}{OML}{cmbrm}{b}{it}
\SetSymbolFont{symbols}{boldsans}{OMS}{cmbrs}{b}{n}
\SetMathAlphabet{\mathit}{boldsans}{OT1}{cmbr}{b}{sl}
\SetMathAlphabet{\mathbf}{boldsans}{OT1}{cmbr}{bx}{n}
\SetMathAlphabet{\mathtt}{boldsans}{OT1}{cmtl}{b}{n}
\SetSymbolFont{largesymbols}{boldsans}{OMX}{iwona}{bx}{n}



\titleformat{\section}{\centering \Large \bfseries \sffamily \mathversion{boldsans} \color{blue!80!black} }{\thesection}{15pt}{}{}
\titlespacing{\section}{0pt}{15pt}{5pt}
\titleformat{\subsection}{\large \sffamily \mathversion{sans} \color{blue!70!black} }{\thesubsection}{10pt}{}{}
\titlespacing{\subsection}{0pt}{10pt}{5pt}
\titleformat{\subsubsection}{\normalsize \sffamily \itshape \mathversion{sans} \color{blue!70!black} }{\thesubsubsection}{10pt}{}{}
\titlespacing{\subsubsection}{0pt}{10pt}{0pt}

\newcommand{\sectionlike}[1]{\phantomsection \addcontentsline{toc}{section}{#1} \setcounter{subsection}{0} \sectionmark{#1}
		\begin{center}
		\needspace{8\baselineskip}
		\Large \bfseries \sffamily \mathversion{boldsans} \color{blue!80!black} #1  
		\end{center}
	\vspace{-5pt} 
}

%________Headers________%
%https://tug.org/pracjourn/2008-2/madsen/madsen.pdf
\setlength{\evensidemargin}{\oddsidemargin}

\ifnum\fullheadfoot=1
	%Styled used by default
	\makepagestyle{standardstyle}
	\makeoddhead{standardstyle}{\sffamily \mathversion{subsectionmath} \rightmark}{}{\sffamily \bfseries{\thepage}}
	\makeevenhead{standardstyle}{\sffamily \bfseries{\thepage}}{}{\sffamily \mathversion{subsectionmath} \leftmark}
	\makeheadrule{standardstyle}{\textwidth}{\normalrulethickness}
	\makepsmarks{standardstyle}{
		\nouppercaseheads
		\createmark{section}{both}{shownumber}{\ }{\hspace{1.2em}  }
		\createmark{subsection}{right}{shownumber}{}{\hspace{1.2em} }
	}
	
	%Style used in appendix
	\copypagestyle{appstyle}{standardstyle}
	\makeevenhead{appstyle}{\sffamily \bfseries{\thepage}}{}{ \sffamily \mathversion{subsectionmath} \leftmark}
	\makepsmarks{appstyle}{
		\nouppercaseheads
		\createmark{section}{both}{nonumber}{\ }{\ \ }
		\createmark{subsection}{right}{shownumber}{}{\ \ }
	}
\else %Plain style
	\makepagestyle{standardstyle}
	\makeoddfoot{standardstyle}{}{\sffamily -- {\bfseries\thepage} --}{} 
	\makeevenfoot{standardstyle}{}{\sffamily -- {\bfseries\thepage} --}{}
	\copypagestyle{appstyle}{standardstyle}
\fi

\pagestyle{standardstyle} %Set default style
\createplainmark{toc}{both}{\contentsname}
\createplainmark{bib}{both}{\bibname}


%________Redefine integral sign________%
\makeatletter
%Redefinition of \int to remove white space 
\let\MyIntOrig\int
\def\MyIntSpace{\hspace{-.35em}} %% Configure as needed.
\def\int{\MyInt}
\def\MyInt{\MyIntOrig\MyIntSkipMaybe}
\def\MyIntSkipMaybe{
	\@ifnextchar_{\MyIntSkipScript}{%
		\@ifnextchar^{\MyIntSkipScript}{%
			\@ifnextchar\limits{\MyIntSkipTok}{%
				\@ifnextchar\nolimits{\MyIntSkipTok}{%
					%% Add more cases here as needed. Keep in mind to close the braces.
					\MyIntSpace}}}}%
}
\def\MyIntSkipScript#1#2{#1{#2}\MyIntSkipMaybe}
\def\MyIntSkipTok#1{#1\MyIntSkipMaybe}

%Defines command for right-aligning in multiline math enviroments
\newcommand{\pushright}[1]{\ifmeasuring@#1\else\omit\hfill$\displaystyle#1$\fi\ignorespaces}
\makeatother



==> anc/TeXsource/evarules.tex <==
\begin{align}
 R_{\ell e}^{prst} =& - \frac{1}{2} Q_{\ell e}^{ptsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{4} \overline{ y_e^{uv} }~ y_e^{ts} Q_{\ell e}^{puvr} +  \frac{1}{4} \overline{ y_e^{pr} }~ y_e^{uv} Q_{\ell e}^{utsv}  \\ \nonumber 
 &+  \frac{3}{8} g_Y \overline{ y_e^{pr} }~ \overline{ Q_{eB}^{ts}}~ +  \frac{3}{8} g_Y y_e^{ts} Q_{eB}^{pr} +  \frac{1}{2} \overline{ y_e^{pr} }~ \overline{ y_u^{uv} }~ \overline{ Q_{\ell equ}^{(1) tsuv}}~  \\ \nonumber 
 &+  \frac{1}{2} y_e^{ts} y_u^{uv} Q_{\ell equ}^{(1) pruv} +  \overline{ y_e^{pu} }~ \overline{ y_e^{vr} }~ y_e^{vu} \overline{ Q_{eH}^{ts}}~ +  Q_{eH}^{pr} \Big( \overline{ y_e^{uv} }~ y_e^{tv} y_e^{us}  \\ \nonumber 
 &-  \frac{1}{2} \lambda y_e^{ts} \Big) -  \frac{1}{8} g_L \overline{ y_e^{pr} }~ \overline{ Q_{eW}^{ts}}~ -  \frac{1}{8} g_L y_e^{ts} Q_{eW}^{pr}  \\ \nonumber 
 &-  \frac{1}{4} \overline{ y_e^{ur} }~ y_e^{tv} Q_{\ell e}^{pusv} -  \frac{1}{4} \overline{ y_e^{pu} }~ y_e^{vs} Q_{\ell e}^{vtur} -  \frac{1}{4} \overline{ y_e^{ur} }~ y_e^{vs} Q_{\ell \ell}^{vupt}  \\ \nonumber 
 &-  \frac{1}{2} \lambda \overline{ y_e^{pr} }~ \overline{ Q_{eH}^{ts}}~ -  \frac{1}{2} \mu ^{ 2} \overline{ y_e^{pr} }~ \overline{ Q_{ye}^{ts}}~ -  \frac{1}{2} \overline{ y_e^{pr} }~ y_d^{vu} \overline{ Q_{\ell edq}^{tsuv}}~  \\ \nonumber 
 &-  \frac{1}{2} \overline{ y_e^{pu} }~ y_e^{tv} Q_{ee}^{ursv} -  \frac{1}{2} \overline{ y_d^{uv} }~ y_e^{ts} Q_{\ell edq}^{prvu} -  \frac{1}{2} \mu ^{ 2} y_e^{ts} Q_{ye}^{pr} \bigg] 
\\[1ex]  
 R_{\ell u}^{prst} =& - \frac{1}{2} Q_{\ell u}^{ptsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{16} \overline{ y_e^{pu} }~ \overline{ y_u^{vr} }~ \overline{ Q_{\ell equ}^{(3) tuvs}}~ +  \frac{1}{16} y_e^{tu} y_u^{vs} Q_{\ell equ}^{(3) puvr}  \\ \nonumber 
 &-  \frac{1}{4} \overline{ y_u^{ur} }~ y_u^{vs} Q_{\ell q}^{(1)ptvu} -  \frac{1}{2} \overline{ y_e^{pu} }~ y_e^{tv} Q_{eu}^{uvsr} \bigg] 
\\[1ex]  
 R_{\ell d}^{prst} =& - \frac{1}{2} Q_{\ell d}^{ptsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{2} \overline{ y_e^{pu} }~ y_d^{vs} \overline{ Q_{\ell edq}^{turv}}~ +  \frac{1}{2} \overline{ y_d^{ur} }~ y_e^{tv} Q_{\ell edq}^{pvsu}  \\ \nonumber 
 &-  \frac{1}{4} \overline{ y_d^{ur} }~ y_d^{vs} Q_{\ell q}^{(1)ptvu} -  \frac{1}{2} \overline{ y_e^{pu} }~ y_e^{tv} Q_{ed}^{uvsr} \bigg] 
\\[1ex]  
 R_{qe}^{prst} =& - \frac{1}{2} Q_{qe}^{ptsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{16} \overline{ y_e^{ur} }~ \overline{ y_u^{pv} }~ \overline{ Q_{\ell equ}^{(3) ustv}}~ +  \frac{1}{16} y_e^{us} y_u^{tv} Q_{\ell equ}^{(3) urpv}  \\ \nonumber 
 &+  \frac{1}{2} \overline{ y_e^{ur} }~ y_d^{tv} \overline{ Q_{\ell edq}^{usvp}}~ +  \frac{1}{2} \overline{ y_d^{pu} }~ y_e^{vs} Q_{\ell edq}^{vrut} -  \frac{1}{4} \overline{ y_e^{ur} }~ y_e^{vs} Q_{\ell q}^{(1)vupt}  \\ \nonumber 
 &-  \frac{1}{2} \overline{ y_d^{pu} }~ y_d^{tv} Q_{ed}^{sruv} -  \frac{1}{2} \overline{ y_u^{pu} }~ y_u^{tv} Q_{eu}^{sruv} \bigg] 
\\[1ex]  
 R_{qu}^{(1)prst} =& - \frac{1}{6} Q_{qu}^{(1)ptsr} -  Q_{qu}^{(8)ptsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{12} y_d^{tu} y_u^{vs} Q_{quqd}^{(1)vrpu}  \\ \nonumber 
 &+  \frac{1}{4} \overline{ y_u^{uv} }~ y_u^{ts} Q_{qu}^{(1)puvr} +  \frac{1}{4} \overline{ y_u^{pr} }~ y_u^{uv} Q_{qu}^{(1)utsv} +  \frac{1}{2} y_d^{tu} y_u^{vs} Q_{quqd}^{(8)vrpu}  \\ \nonumber 
 &+  \overline{ y_d^{pu} }~ \overline{ y_u^{vr} }~ \Big( \frac{1}{12} \overline{ Q_{quqd}^{(1)vstu}}~ +  \frac{1}{2} \overline{ Q_{quqd}^{(8)vstu}}~ -  \frac{1}{2} \overline{ Q_{quqd}^{(1)tsvu}}~ \Big)  \\ \nonumber 
 &+  Q_{uH}^{pr} \Big( 3 \overline{ y_u^{uv} }~ y_u^{tv} y_u^{us} -  \frac{3}{2} \lambda y_u^{ts} \Big) +  \frac{3}{2} \overline{ y_e^{uv} }~ \overline{ y_u^{pr} }~ \overline{ Q_{\ell equ}^{(1) uvts}}~  \\ \nonumber 
 &+  \frac{3}{2} y_e^{uv} y_u^{ts} Q_{\ell equ}^{(1) uvpr} +  \frac{3}{2} \overline{ y_u^{uv} }~ y_u^{ts} Q_{qu}^{(8)puvr} +  \frac{3}{2} \overline{ y_u^{pr} }~ y_u^{uv} Q_{qu}^{(8)utsv}  \\ \nonumber 
 &+  3 \overline{ y_u^{pu} }~ \overline{ y_u^{vr} }~ y_u^{vu} \overline{ Q_{uH}^{ts}}~ -  \frac{1}{8} \overline{ y_u^{ur} }~ y_u^{vs} Q_{qq}^{(1)vtpu} -  \frac{1}{8} \overline{ y_u^{ur} }~ y_u^{vs} Q_{qq}^{(3)vtpu}  \\ \nonumber 
 &-  \frac{1}{6} \overline{ y_d^{pu} }~ y_d^{tv} Q_{ud}^{(1)sruv} -  \frac{1}{4} \overline{ y_u^{ur} }~ y_u^{tv} Q_{qu}^{(1)pusv} -  \frac{1}{4} \overline{ y_u^{pu} }~ y_u^{vs} Q_{qu}^{(1)vtur}  \\ \nonumber 
 &-  \frac{3}{8} g_L \overline{ y_u^{pr} }~ \overline{ Q_{uW}^{ts}}~ -  \frac{3}{8} g_L y_u^{ts} Q_{uW}^{pr} -  \frac{1}{2} y_d^{tu} y_u^{vs} Q_{quqd}^{(1)prvu}  \\ \nonumber 
 &-  \frac{1}{2} \overline{ y_u^{pu} }~ y_u^{tv} Q_{uu}^{ursv} -  \frac{5}{8} g_Y \overline{ y_u^{pr} }~ \overline{ Q_{uB}^{ts}}~ -  \frac{5}{8} g_Y y_u^{ts} Q_{uB}^{pr}  \\ \nonumber 
 &-   \overline{ y_d^{pu} }~ y_d^{tv} Q_{ud}^{(8)sruv} -  \frac{3}{2} \overline{ y_d^{uv} }~ \overline{ y_u^{pr} }~ \overline{ Q_{quqd}^{(1)tsuv}}~ -  \frac{3}{2} \lambda \overline{ y_u^{pr} }~ \overline{ Q_{uH}^{ts}}~  \\ \nonumber 
 &-  \frac{3}{2} \mu ^{ 2} \overline{ y_u^{pr} }~ \overline{ Q_{yu}^{ts}}~ -  \frac{3}{2} y_d^{uv} y_u^{ts} Q_{quqd}^{(1)pruv} -  \frac{3}{2} \mu ^{ 2} y_u^{ts} Q_{yu}^{pr} \bigg] 
\\[1ex]  
 R_{qu}^{(8)prst} =& \frac{1}{6} Q_{qu}^{(8)ptsr} -  \frac{2}{9} Q_{qu}^{(1)ptsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{48} \overline{ y_u^{ur} }~ y_u^{vs} Q_{qq}^{(1)puvt}  \\ \nonumber 
 &+  \frac{1}{48} \overline{ y_u^{ur} }~ y_u^{vs} Q_{qq}^{(3)puvt} +  \frac{1}{12} \overline{ y_u^{pu} }~ y_u^{tv} Q_{uu}^{ursv} +  \frac{1}{9} y_d^{tu} y_u^{vs} Q_{quqd}^{(1)vrpu}  \\ \nonumber 
 &+  \frac{1}{6} \overline{ y_d^{pu} }~ y_d^{tv} Q_{ud}^{(8)sruv} +  \overline{ y_d^{pu} }~ \overline{ y_u^{vr} }~ \Big( \frac{1}{9} \overline{ Q_{quqd}^{(1)vstu}}~ -  \frac{1}{12} \overline{ Q_{quqd}^{(8)vstu}}~  \\ \nonumber 
 &-  \frac{1}{2} \overline{ Q_{quqd}^{(8)tsvu}}~ \Big) -  \frac{1}{12} y_d^{tu} y_u^{vs} Q_{quqd}^{(8)vrpu} -  \frac{1}{8} \overline{ y_u^{ur} }~ y_u^{vs} Q_{qq}^{(1)vupt}  \\ \nonumber 
 &-  \frac{2}{9} \overline{ y_d^{pu} }~ y_d^{tv} Q_{ud}^{(1)sruv} -  \frac{1}{4} g_s \overline{ y_u^{pr} }~ \overline{ Q_{uG}^{ts}}~ -  \frac{1}{4} \overline{ y_u^{ur} }~ y_u^{tv} Q_{qu}^{(8)pusv}  \\ \nonumber 
 &-  \frac{1}{4} \overline{ y_u^{pu} }~ y_u^{vs} Q_{qu}^{(8)vtur} -  \frac{1}{4} g_s y_u^{ts} Q_{uG}^{pr} -  \frac{1}{4} \overline{ y_u^{pu} }~ y_u^{tv} Q_{uu}^{uvsr}  \\ \nonumber 
 &-  \frac{1}{2} y_d^{tu} y_u^{vs} Q_{quqd}^{(8)prvu} \bigg] 
\\[1ex]  
 R_{qd}^{(1)prst} =& - \frac{1}{6} Q_{qd}^{(1)ptsr} -  Q_{qd}^{(8)ptsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{12} y_d^{us} y_u^{tv} Q_{quqd}^{(1)pvur}  \\ \nonumber 
 &+  \frac{1}{8} g_Y \overline{ y_d^{pr} }~ \overline{ Q_{dB}^{ts}}~ +  \frac{1}{8} g_Y y_d^{ts} Q_{dB}^{pr} +  \frac{1}{4} \overline{ y_d^{uv} }~ y_d^{ts} Q_{qd}^{(1)puvr}  \\ \nonumber 
 &+  \frac{1}{4} \overline{ y_d^{pr} }~ y_d^{uv} Q_{qd}^{(1)utsv} +  \frac{1}{2} y_d^{us} y_u^{tv} Q_{quqd}^{(8)pvur} +  \overline{ y_d^{ur} }~ \overline{ y_u^{pv} }~ \Big( \frac{1}{12} \overline{ Q_{quqd}^{(1)tvus}}~  \\ \nonumber 
 &+  \frac{1}{2} \overline{ Q_{quqd}^{(8)tvus}}~ -  \frac{1}{2} \overline{ Q_{quqd}^{(1)uvts}}~ \Big) +  Q_{dH}^{pr} \Big( 3 \overline{ y_d^{uv} }~ y_d^{tv} y_d^{us}  \\ \nonumber 
 &-  \frac{3}{2} \lambda y_d^{ts} \Big) +  Q_{quqd}^{(1)uvpr} \Big( - \frac{1}{2} y_d^{us} y_u^{tv}  \\ \nonumber 
 &-  \frac{3}{2} y_d^{ts} y_u^{uv} \Big) +  \frac{3}{2} \overline{ y_d^{uv} }~ y_d^{ts} Q_{qd}^{(8)puvr} +  \frac{3}{2} \overline{ y_d^{pr} }~ y_d^{uv} Q_{qd}^{(8)utsv}  \\ \nonumber 
 &+  3 \overline{ y_d^{pu} }~ \overline{ y_d^{vr} }~ y_d^{vu} \overline{ Q_{dH}^{ts}}~ -  \frac{1}{8} \overline{ y_d^{ur} }~ y_d^{vs} Q_{qq}^{(1)vtpu} -  \frac{1}{8} \overline{ y_d^{ur} }~ y_d^{vs} Q_{qq}^{(3)vtpu}  \\ \nonumber 
 &-  \frac{1}{6} \overline{ y_u^{pu} }~ y_u^{tv} Q_{ud}^{(1)uvsr} -  \frac{1}{4} \overline{ y_d^{ur} }~ y_d^{tv} Q_{qd}^{(1)pusv} -  \frac{1}{4} \overline{ y_d^{pu} }~ y_d^{vs} Q_{qd}^{(1)vtur}  \\ \nonumber 
 &-  \frac{3}{8} g_L \overline{ y_d^{pr} }~ \overline{ Q_{dW}^{ts}}~ -  \frac{3}{8} g_L y_d^{ts} Q_{dW}^{pr} -  \frac{1}{2} \overline{ y_d^{pu} }~ y_d^{tv} Q_{dd}^{ursv}  \\ \nonumber 
 &-   \overline{ y_u^{pu} }~ y_u^{tv} Q_{ud}^{(8)uvsr} -  \frac{3}{2} \overline{ y_d^{pr} }~ \overline{ y_u^{uv} }~ \overline{ Q_{quqd}^{(1)uvts}}~ -  \frac{3}{2} \lambda \overline{ y_d^{pr} }~ \overline{ Q_{dH}^{ts}}~  \\ \nonumber 
 &-  \frac{3}{2} \mu ^{ 2} \overline{ y_d^{pr} }~ \overline{ Q_{yd}^{ts}}~ -  \frac{3}{2} \overline{ y_e^{uv} }~ y_d^{ts} \overline{ Q_{\ell edq}^{uvrp}}~ -  \frac{3}{2} \overline{ y_d^{pr} }~ y_e^{uv} Q_{\ell edq}^{uvst}  \\ \nonumber 
 &-  \frac{3}{2} \mu ^{ 2} y_d^{ts} Q_{yd}^{pr} \bigg] 
\\[1ex]  
 R_{qd}^{(8)prst} =& \frac{1}{6} Q_{qd}^{(8)ptsr} -  \frac{2}{9} Q_{qd}^{(1)ptsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{48} \overline{ y_d^{ur} }~ y_d^{vs} Q_{qq}^{(1)puvt}  \\ \nonumber 
 &+  \frac{1}{48} \overline{ y_d^{ur} }~ y_d^{vs} Q_{qq}^{(3)puvt} +  \frac{1}{12} \overline{ y_d^{pu} }~ y_d^{tv} Q_{dd}^{ursv} +  \frac{1}{9} y_d^{us} y_u^{tv} Q_{quqd}^{(1)pvur}  \\ \nonumber 
 &+  \frac{1}{6} \overline{ y_u^{pu} }~ y_u^{tv} Q_{ud}^{(8)uvsr} +  \overline{ y_d^{ur} }~ \overline{ y_u^{pv} }~ \Big( \frac{1}{9} \overline{ Q_{quqd}^{(1)tvus}}~ -  \frac{1}{12} \overline{ Q_{quqd}^{(8)tvus}}~  \\ \nonumber 
 &-  \frac{1}{2} \overline{ Q_{quqd}^{(8)uvts}}~ \Big) -  \frac{1}{12} y_d^{us} y_u^{tv} Q_{quqd}^{(8)pvur} -  \frac{1}{8} \overline{ y_d^{ur} }~ y_d^{vs} Q_{qq}^{(1)vupt}  \\ \nonumber 
 &-  \frac{2}{9} \overline{ y_u^{pu} }~ y_u^{tv} Q_{ud}^{(1)uvsr} -  \frac{1}{4} g_s \overline{ y_d^{pr} }~ \overline{ Q_{dG}^{ts}}~ -  \frac{1}{4} \overline{ y_d^{pu} }~ y_d^{tv} Q_{dd}^{uvsr}  \\ \nonumber 
 &-  \frac{1}{4} g_s y_d^{ts} Q_{dG}^{pr} -  \frac{1}{4} \overline{ y_d^{ur} }~ y_d^{tv} Q_{qd}^{(8)pusv} -  \frac{1}{4} \overline{ y_d^{pu} }~ y_d^{vs} Q_{qd}^{(8)vtur}  \\ \nonumber 
 &-  \frac{1}{2} y_d^{us} y_u^{tv} Q_{quqd}^{(8)uvpr} \bigg] 
\\[1ex]  
 R_{\ell uqe}^{prst} =& - \frac{1}{8} Q_{\ell equ}^{(3) ptsr} -  \frac{1}{2} Q_{\ell equ}^{(1) ptsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{32} \overline{ y_e^{ut} }~ \overline{ y_u^{vr} }~ Q_{\ell q}^{(3)pusv}  \\ \nonumber 
 &+  \frac{1}{4} \overline{ y_d^{su} }~ \overline{ y_u^{vr} }~ Q_{\ell edq}^{ptuv} +  \frac{3}{8} g_L \overline{ y_u^{sr} }~ Q_{eW}^{pt} \Big( \xi_\mathrm{rp} -  1 \Big)  \\ \nonumber 
 &+  Q_{\ell equ}^{(1) ptsr} \Big( \frac{85}{72} g_Y ^{ 2} +  \frac{15}{8} g_L ^{ 2} -  \frac{7}{3} g_s ^{ 2} \Big)  \\ \nonumber 
 &+  Q_{\ell equ}^{(3) ptsr} \Big( \frac{1}{12} g_s ^{ 2} -  \frac{25}{288} g_Y ^{ 2} -  \frac{3}{32} g_L ^{ 2} \Big)  \\ \nonumber 
 &-  \frac{1}{32} \overline{ y_e^{ut} }~ \overline{ y_u^{vr} }~ Q_{\ell q}^{(1)pusv} -  \frac{1}{8} \overline{ y_e^{pu} }~ \overline{ y_u^{sv} }~ Q_{eu}^{utvr} -  \frac{3}{16} \overline{ y_e^{ut} }~ \overline{ y_u^{sv} }~ Q_{\ell u}^{puvr}  \\ \nonumber 
 &-  \frac{3}{16} \overline{ y_e^{pu} }~ \overline{ y_u^{vr} }~ Q_{qe}^{svut} -  \frac{5}{8} g_Y \overline{ y_u^{sr} }~ Q_{eB}^{pt} \Big( \xi_\mathrm{rp} -  1 \Big) \bigg] 
\\[1ex]  
 R_{\ell^c\ell}^{prst} =& \frac{1}{2} Q_{\ell \ell}^{srtp} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{18} g_Y ^{ 2} \delta^{rt} Q_{\ell q}^{(1)spuu} +  \frac{2}{9} g_Y ^{ 2} \delta^{rt} Q_{\ell u}^{spuu}  \\ \nonumber 
 &+  Q_{H\ell}^{(1) sp} \Big( \frac{1}{6} g_Y ^{ 2} \delta^{rt} +  \frac{1}{2} \overline{ y_e^{tu} }~ y_e^{ru} \Big) +  Q_{H\ell}^{(3) sp} \Big( \frac{1}{2} \overline{ y_e^{tu} }~ y_e^{ru}  \\ \nonumber 
 &-  \frac{1}{6} g_L ^{ 2} \delta^{rt} \Big) +  \overline{ y_e^{tu} }~ y_e^{rv} Q_{\ell e}^{spuv} +  \overline{ y_e^{su} }~ y_e^{rv} Q_{\ell e}^{tpuv}  \\ \nonumber 
 &+  Q_{\ell \ell}^{srtp} \Big( \frac{3}{4} g_Y ^{ 2} -  \frac{3}{4} g_L ^{ 2} \Big) +  Q_{\ell \ell}^{uusp} \Big( \frac{1}{6} g_L ^{ 2} \delta^{rt}  \\ \nonumber 
 &-  \frac{1}{6} g_Y ^{ 2} \delta^{rt} \Big) +  \frac{3}{2} g_L ^{ 2} Q_{\ell \ell}^{trsp} -  \frac{1}{9} g_Y ^{ 2} \delta^{rt} Q_{\ell d}^{spuu}  \\ \nonumber 
 &-  \frac{1}{6} g_L ^{ 2} \delta^{rt} Q_{\ell q}^{(3)spuu} -  \frac{1}{3} g_Y ^{ 2} \delta^{rt} Q_{\ell e}^{spuu} -  \frac{1}{3} g_L ^{ 2} \delta^{rt} Q_{\ell \ell}^{upsu} \bigg] 
\\[1ex]  
 R_{q^cq}^{prst} =& \frac{1}{2} Q_{qq}^{(1)srtp} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{27} g_Y ^{ 2} \delta^{rt} Q_{qd}^{(1)spuu} +  \frac{1}{18} g_Y ^{ 2} \delta^{rt} Q_{\ell q}^{(1)uusp}  \\ \nonumber 
 &+  \frac{1}{9} g_Y ^{ 2} \delta^{rt} Q_{qe}^{spuu} +  \frac{1}{3} \overline{ y_d^{tu} }~ y_d^{rv} Q_{qd}^{(1)spuv} +  \frac{1}{3} \overline{ y_u^{tu} }~ y_u^{rv} Q_{qu}^{(1)spuv}  \\ \nonumber 
 &+  \frac{3}{4} g_s ^{ 2} Q_{qq}^{(1)trsp} +  \frac{3}{4} g_L ^{ 2} Q_{qq}^{(3)tpsr} +  \frac{3}{4} g_s ^{ 2} Q_{qq}^{(3)trsp}  \\ \nonumber 
 &+  \overline{ y_d^{tu} }~ \overline{ y_u^{sv} }~ \Big( \frac{1}{3} \overline{ Q_{quqd}^{(1)pvru}}~ +  2 \overline{ Q_{quqd}^{(8)pvru}}~ \Big) +  Q_{H q}^{(1) sp} \Big( \frac{1}{2} \overline{ y_d^{tu} }~ y_d^{ru}  \\ \nonumber 
 &-  \frac{1}{18} g_Y ^{ 2} \delta^{rt} -  \frac{1}{2} \overline{ y_u^{tu} }~ y_u^{ru} \Big) +  Q_{H q}^{(3) sp} \Big( \frac{1}{2} \overline{ y_d^{tu} }~ y_d^{ru}  \\ \nonumber 
 &+  \frac{1}{2} \overline{ y_u^{tu} }~ y_u^{ru} -  \frac{1}{6} g_L ^{ 2} \delta^{rt} \Big) +  \overline{ y_d^{su} }~ y_d^{rv} Q_{qd}^{(1)tpuv}  \\ \nonumber 
 &+  Q_{qq}^{(1)srtp} \Big( \frac{1}{12} g_Y ^{ 2} -  \frac{1}{2} g_s ^{ 2} \Big) +  Q_{qq}^{(1)uusp} \Big( \frac{1}{9} g_s ^{ 2} \delta^{rt}  \\ \nonumber 
 &-  \frac{1}{54} g_Y ^{ 2} \delta^{rt} \Big) +  \overline{ y_u^{su} }~ y_u^{rv} Q_{qu}^{(1)tpuv} +  Q_{quqd}^{(1)svtu} \Big( \frac{1}{3} y_d^{ru} y_u^{pv}  \\ \nonumber 
 &-  \frac{1}{2} y_d^{pu} y_u^{rv} \Big) +  2 \overline{ y_d^{tu} }~ y_d^{rv} Q_{qd}^{(8)spuv} +  2 \overline{ y_u^{tu} }~ y_u^{rv} Q_{qu}^{(8)spuv}  \\ \nonumber 
 &+  2 y_d^{ru} y_u^{pv} Q_{quqd}^{(8)svtu} -  \frac{2}{27} g_Y ^{ 2} \delta^{rt} Q_{qu}^{(1)spuu} -  \frac{1}{6} g_L ^{ 2} \delta^{rt} Q_{\ell q}^{(3)uusp}  \\ \nonumber 
 &-  \frac{1}{6} g_s ^{ 2} \delta^{rt} Q_{qq}^{(1)upsu} -  \frac{1}{6} g_s ^{ 2} \delta^{rt} Q_{qq}^{(3)upsu} -  \frac{1}{6} g_L ^{ 2} \delta^{rt} Q_{qq}^{(3)uusp}  \\ \nonumber 
 &-  \frac{1}{2} \overline{ y_d^{su} }~ \overline{ y_u^{tv} }~ \overline{ Q_{quqd}^{(1)pvru}}~ -  \frac{2}{3} g_s ^{ 2} \delta^{rt} Q_{qd}^{(8)spuu} -  \frac{2}{3} g_s ^{ 2} \delta^{rt} Q_{qu}^{(8)spuu} \bigg] 
\\[1ex]  
 R_{q^cq}^{\prime prst} =& \frac{1}{4} Q_{qq}^{(1)srtp} +  \frac{1}{4} Q_{qq}^{(3)srtp} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{2}{27} g_Y ^{ 2} \delta^{rt} Q_{qd}^{(1)spuu}  \\ \nonumber 
 &+  \frac{1}{9} g_Y ^{ 2} \delta^{rt} Q_{\ell q}^{(1)uusp} +  \frac{2}{9} g_Y ^{ 2} \delta^{rt} Q_{qe}^{spuu} +  \frac{1}{2} \overline{ y_d^{su} }~ \overline{ y_u^{tv} }~ \overline{ Q_{quqd}^{(1)pvru}}~  \\ \nonumber 
 &+  \frac{1}{2} \overline{ y_d^{su} }~ y_d^{rv} Q_{qd}^{(1)tpuv} +  \frac{1}{2} \overline{ y_u^{su} }~ y_u^{rv} Q_{qu}^{(1)tpuv} +  \frac{2}{3} \overline{ y_d^{tu} }~ y_d^{rv} Q_{qd}^{(1)spuv}  \\ \nonumber 
 &+  \frac{2}{3} \overline{ y_u^{tu} }~ y_u^{rv} Q_{qu}^{(1)spuv} +  \overline{ y_d^{tu} }~ \overline{ y_u^{sv} }~ \Big( - \frac{1}{3} \overline{ Q_{quqd}^{(1)pvru}}~  \\ \nonumber 
 &-  2 \overline{ Q_{quqd}^{(8)pvru}}~ \Big) +  Q_{H q}^{(1) sp} \Big( \overline{ y_d^{tu} }~ y_d^{ru} -  \frac{1}{9} g_Y ^{ 2} \delta^{rt}  \\ \nonumber 
 &-  \overline{ y_u^{tu} }~ y_u^{ru} \Big) +  Q_{qq}^{(1)srtp} \Big( \frac{1}{24} g_Y ^{ 2} +  \frac{9}{8} g_L ^{ 2}  \\ \nonumber 
 &-  \frac{1}{4} g_s ^{ 2} \Big) +  Q_{qq}^{(1)uusp} \Big( \frac{2}{9} g_s ^{ 2} \delta^{rt} -  \frac{1}{27} g_Y ^{ 2} \delta^{rt} \Big)  \\ \nonumber 
 &+  Q_{qq}^{(3)srtp} \Big( \frac{1}{24} g_Y ^{ 2} -  \frac{1}{4} g_s ^{ 2} -  \frac{3}{8} g_L ^{ 2} \Big)  \\ \nonumber 
 &+  Q_{quqd}^{(1)svtu} \Big( \frac{1}{2} y_d^{pu} y_u^{rv} -  \frac{1}{3} y_d^{ru} y_u^{pv} \Big) +  \frac{3}{2} g_s ^{ 2} Q_{qq}^{(1)sptr}  \\ \nonumber 
 &+  4 \overline{ y_d^{tu} }~ y_d^{rv} Q_{qd}^{(8)spuv} +  4 \overline{ y_u^{tu} }~ y_u^{rv} Q_{qu}^{(8)spuv} -  \frac{4}{27} g_Y ^{ 2} \delta^{rt} Q_{qu}^{(1)spuu}  \\ \nonumber 
 &-  \frac{1}{3} g_s ^{ 2} \delta^{rt} Q_{qq}^{(1)upsu} -  \frac{1}{3} g_s ^{ 2} \delta^{rt} Q_{qq}^{(3)upsu} -  \frac{4}{3} g_s ^{ 2} \delta^{rt} Q_{qd}^{(8)spuu}  \\ \nonumber 
 &-  \frac{4}{3} g_s ^{ 2} \delta^{rt} Q_{qu}^{(8)spuu} -  2 y_d^{ru} y_u^{pv} Q_{quqd}^{(8)svtu} \bigg] 
\\[1ex]  
 R_{ q^c \ell}^{prst} =& \frac{1}{2} Q_{\ell q}^{(1)srtp} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{2} \overline{ y_d^{tu} }~ y_d^{pv} Q_{\ell d}^{sruv} +  \frac{1}{2} \overline{ y_u^{tu} }~ y_u^{pv} Q_{\ell u}^{sruv}  \\ \nonumber 
 &+  \frac{1}{2} \overline{ y_e^{su} }~ y_e^{rv} Q_{qe}^{tpuv} +  \frac{3}{4} g_L ^{ 2} Q_{\ell q}^{(3)srtp} +  Q_{\ell q}^{(1)srtp} \Big( \frac{1}{6} g_Y ^{ 2}  \\ \nonumber 
 &+  2 g_s ^{ 2} +  \frac{9}{4} g_L ^{ 2} \Big) -  \frac{1}{16} \overline{ y_e^{su} }~ \overline{ y_u^{tv} }~ \overline{ Q_{\ell equ}^{(3) rupv}}~  \\ \nonumber 
 &-  \frac{1}{16} y_e^{ru} y_u^{pv} Q_{\ell equ}^{(3) sutv} -   \overline{ y_e^{su} }~ y_d^{pv} \overline{ Q_{\ell edq}^{ruvt}}~ -   \overline{ y_d^{tu} }~ y_e^{rv} Q_{\ell edq}^{svup} \bigg] 
\\[1ex]  
 R_{q^c \ell }^{\prime prst} =& \frac{1}{4} Q_{\ell q}^{(1)srtp} +  \frac{1}{4} Q_{\ell q}^{(3)srtp} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{16} \overline{ y_e^{su} }~ \overline{ y_u^{tv} }~ \overline{ Q_{\ell equ}^{(3) rupv}}~  \\ \nonumber 
 &+  \frac{1}{16} y_e^{ru} y_u^{pv} Q_{\ell equ}^{(3) sutv} +  \frac{1}{4} \overline{ y_d^{tu} }~ y_d^{pv} Q_{\ell d}^{sruv} +  \frac{1}{4} \overline{ y_u^{tu} }~ y_u^{pv} Q_{\ell u}^{sruv}  \\ \nonumber 
 &+  \frac{1}{4} \overline{ y_e^{su} }~ y_e^{rv} Q_{qe}^{tpuv} +  Q_{\ell q}^{(1)srtp} \Big( \frac{1}{12} g_Y ^{ 2} +  g_s ^{ 2}  \\ \nonumber 
 &+  \frac{9}{4} g_L ^{ 2} \Big) +  Q_{\ell q}^{(3)srtp} \Big( \frac{1}{12} g_Y ^{ 2} +  g_s ^{ 2}  \\ \nonumber 
 &-  \frac{3}{4} g_L ^{ 2} \Big) -  2 \overline{ y_e^{su} }~ y_d^{pv} \overline{ Q_{\ell edq}^{ruvt}}~ -  2 \overline{ y_d^{tu} }~ y_e^{rv} Q_{\ell edq}^{svup} \bigg] 
\\[1ex]  
 R_{e^ce}^{prst} =& \frac{1}{2} Q_{ee}^{srtp} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{9} g_Y ^{ 2} \delta^{rt} Q_{qe}^{uusp} +  \frac{4}{9} g_Y ^{ 2} \delta^{rt} Q_{eu}^{spuu}  \\ \nonumber 
 &+  Q_{H e}^{ sp} \Big( \frac{1}{3} g_Y ^{ 2} \delta^{rt} -  \overline{ y_e^{ur} }~ y_e^{ut} \Big) +  \frac{3}{2} \overline{ y_e^{up} }~ y_e^{vt} Q_{\ell e}^{vusr}  \\ \nonumber 
 &+  3 g_Y ^{ 2} Q_{ee}^{sptr} -  \frac{2}{9} g_Y ^{ 2} \delta^{rt} Q_{ed}^{spuu} -  \frac{1}{3} g_Y ^{ 2} \delta^{rt} Q_{\ell e}^{uusp}  \\ \nonumber 
 &-  \frac{2}{3} g_Y ^{ 2} \delta^{rt} Q_{ee}^{spuu} \bigg] 
\\[1ex]  
 R_{u^cu}^{prst} =& \frac{1}{2} Q_{uu}^{srtp} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{4}{27} g_Y ^{ 2} \delta^{ps} Q_{ud}^{(1)truu} +  \frac{2}{9} g_Y ^{ 2} \delta^{rt} Q_{\ell u}^{uusp}  \\ \nonumber 
 &+  \frac{1}{3} \overline{ y_u^{ur} }~ y_u^{vt} Q_{qu}^{(1)vusp} +  \frac{4}{9} g_Y ^{ 2} \delta^{rt} Q_{eu}^{uusp} +  \frac{1}{2} \overline{ y_u^{up} }~ y_u^{vt} Q_{qu}^{(1)vusr}  \\ \nonumber 
 &+  Q_{H u}^{ sp} \Big( \overline{ y_u^{ur} }~ y_u^{ut} -  \frac{2}{9} g_Y ^{ 2} \delta^{rt} \Big) +  Q_{uu}^{srtp} \Big( \frac{4}{3} g_Y ^{ 2}  \\ \nonumber 
 &-  \frac{1}{2} g_s ^{ 2} \Big) +  Q_{uu}^{uutr} \Big( \frac{1}{9} g_s ^{ 2} \delta^{ps} -  \frac{8}{27} g_Y ^{ 2} \delta^{ps} \Big)  \\ \nonumber 
 &+  \frac{3}{2} g_s ^{ 2} Q_{uu}^{sptr} +  2 \overline{ y_u^{ur} }~ y_u^{vt} Q_{qu}^{(8)vusp} -  \frac{2}{27} g_Y ^{ 2} \delta^{rt} Q_{qu}^{(1)uusp}  \\ \nonumber 
 &-  \frac{1}{3} g_s ^{ 2} \delta^{ps} Q_{uu}^{urtu} -  \frac{2}{3} g_s ^{ 2} \delta^{rt} Q_{qu}^{(8)uusp} -  \frac{2}{3} g_s ^{ 2} \delta^{ps} Q_{ud}^{(8)truu} \bigg] 
\\[1ex]  
 R_{d^cd}^{prst} =& \frac{1}{2} Q_{dd}^{srtp} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{27} g_Y ^{ 2} \delta^{rt} Q_{qd}^{(1)uusp} +  \frac{4}{27} g_Y ^{ 2} \delta^{ps} Q_{ud}^{(1)uutr}  \\ \nonumber 
 &+  \frac{1}{3} \overline{ y_d^{ur} }~ y_d^{vt} Q_{qd}^{(1)vusp} +  \frac{1}{2} \overline{ y_d^{up} }~ y_d^{vt} Q_{qd}^{(1)vusr} +  Q_{dd}^{srtp} \Big( \frac{1}{3} g_Y ^{ 2}  \\ \nonumber 
 &-  \frac{1}{2} g_s ^{ 2} \Big) +  Q_{dd}^{uusp} \Big( \frac{1}{9} g_s ^{ 2} \delta^{rt} -  \frac{2}{27} g_Y ^{ 2} \delta^{rt} \Big)  \\ \nonumber 
 &+  Q_{H d}^{ sp} \Big( \frac{1}{9} g_Y ^{ 2} \delta^{rt} -  \overline{ y_d^{ur} }~ y_d^{ut} \Big) +  \frac{3}{2} g_s ^{ 2} Q_{dd}^{sptr}  \\ \nonumber 
 &+  2 \overline{ y_d^{ur} }~ y_d^{vt} Q_{qd}^{(8)vusp} -  \frac{1}{9} g_Y ^{ 2} \delta^{rt} Q_{\ell d}^{uusp} -  \frac{2}{9} g_Y ^{ 2} \delta^{rt} Q_{ed}^{uusp}  \\ \nonumber 
 &-  \frac{1}{3} g_s ^{ 2} \delta^{rt} Q_{dd}^{upsu} -  \frac{2}{3} g_s ^{ 2} \delta^{rt} Q_{qd}^{(8)uusp} -  \frac{2}{3} g_s ^{ 2} \delta^{ps} Q_{ud}^{(8)uutr} \bigg] 
\\[1ex]  
 R_{e^c u}^{prst} =& \frac{1}{2} Q_{eu}^{tpsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{4} \overline{ y_e^{up} }~ y_e^{vt} Q_{\ell u}^{vusr} +  \frac{1}{4} \overline{ y_u^{ur} }~ y_u^{vs} Q_{qe}^{vutp}  \\ \nonumber 
 &+  Q_{eu}^{tpsr} \Big( \frac{1}{6} g_Y ^{ 2} +  2 g_s ^{ 2} \Big) -  \frac{1}{16} \overline{ y_e^{up} }~ \overline{ y_u^{vr} }~ \overline{ Q_{\ell equ}^{(3) utvs}}~  \\ \nonumber 
 &-  \frac{1}{16} y_e^{ut} y_u^{vs} Q_{\ell equ}^{(3) upvr} \bigg] 
\\[1ex]  
 R_{e^c d}^{prst} =& \frac{1}{2} Q_{ed}^{tpsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{4} \overline{ y_e^{up} }~ y_e^{vt} Q_{\ell d}^{vusr} +  \frac{1}{4} \overline{ y_d^{ur} }~ y_d^{vs} Q_{qe}^{vutp}  \\ \nonumber 
 &+  Q_{ed}^{tpsr} \Big( 2 g_s ^{ 2} +  \frac{8}{3} g_Y ^{ 2} \Big) -   \overline{ y_e^{up} }~ y_d^{vs} \overline{ Q_{\ell edq}^{utrv}}~  \\ \nonumber 
 &-   \overline{ y_d^{ur} }~ y_e^{vt} Q_{\ell edq}^{vpsu} \bigg] 
\\[1ex]  
 R_{u^c d}^{prst} =& \frac{1}{2} Q_{ud}^{(1)tpsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{6} y_d^{us} y_u^{vt} Q_{quqd}^{(1)upvr} +  \frac{1}{4} \overline{ y_u^{up} }~ y_u^{vt} Q_{qd}^{(1)vusr}  \\ \nonumber 
 &+  \frac{1}{4} \overline{ y_d^{ur} }~ y_d^{vs} Q_{qu}^{(1)vutp} +  \overline{ y_d^{ur} }~ \overline{ y_u^{vp} }~ \Big( \frac{1}{6} \overline{ Q_{quqd}^{(1)utvs}}~ +  \overline{ Q_{quqd}^{(8)utvs}}~  \\ \nonumber 
 &-  \frac{1}{4} \overline{ Q_{quqd}^{(1)vtus}}~ \Big) +  y_d^{us} y_u^{vt} Q_{quqd}^{(8)upvr} +  Q_{ud}^{(1)tpsr} \Big( \frac{1}{6} g_Y ^{ 2}  \\ \nonumber 
 &+  4 g_s ^{ 2} \Big) +  3 g_s ^{ 2} Q_{ud}^{(8)tpsr} -  \frac{1}{4} y_d^{us} y_u^{vt} Q_{quqd}^{(1)vpur}  \\ \nonumber 
 &-   \overline{ y_d^{ur} }~ y_u^{ut} \overline{ Q_{H ud}^{ ps}}~ -   \overline{ y_u^{up} }~ y_d^{us} Q_{H ud}^{ tr} \bigg] 
\\[1ex]  
 R_{u^c d}^{\prime prst} =& \frac{1}{6} Q_{ud}^{(1)tpsr} +  Q_{ud}^{(8)tpsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{12} \overline{ y_u^{up} }~ y_u^{vt} Q_{qd}^{(1)vusr}  \\ \nonumber 
 &+  \frac{1}{12} \overline{ y_d^{ur} }~ y_d^{vs} Q_{qu}^{(1)vutp} +  \frac{1}{2} \overline{ y_u^{up} }~ y_u^{vt} Q_{qd}^{(8)vusr} +  \frac{1}{2} \overline{ y_d^{ur} }~ y_d^{vs} Q_{qu}^{(8)vutp}  \\ \nonumber 
 &+  \frac{1}{2} y_d^{us} y_u^{vt} Q_{quqd}^{(1)upvr} +  \overline{ y_d^{ur} }~ \overline{ y_u^{vp} }~ \Big( \frac{1}{2} \overline{ Q_{quqd}^{(1)utvs}}~ -  \frac{1}{12} \overline{ Q_{quqd}^{(1)vtus}}~  \\ \nonumber 
 &-  \frac{1}{2} \overline{ Q_{quqd}^{(8)vtus}}~ \Big) +  Q_{ud}^{(1)tpsr} \Big( \frac{1}{18} g_Y ^{ 2} +  \frac{8}{3} g_s ^{ 2} \Big)  \\ \nonumber 
 &+  Q_{ud}^{(8)tpsr} \Big( \frac{1}{3} g_Y ^{ 2} -  2 g_s ^{ 2} \Big) -  \frac{1}{12} y_d^{us} y_u^{vt} Q_{quqd}^{(1)vpur}  \\ \nonumber 
 &-  \frac{1}{2} y_d^{us} y_u^{vt} Q_{quqd}^{(8)vpur} -  3 \overline{ y_d^{ur} }~ y_u^{ut} \overline{ Q_{H ud}^{ ps}}~ -  3 \overline{ y_u^{up} }~ y_d^{us} Q_{H ud}^{ tr} \bigg] 
\\[1ex]  
 R_{u^c d q q^c }^{prst} =& Q_{quqd}^{(1)tpsr} -  \frac{1}{3} Q_{quqd}^{(1)sptr} -  2 Q_{quqd}^{(8)sptr}  \\ \nonumber 
 &+  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{8} \overline{ y_d^{ur} }~ \overline{ y_u^{vp} }~ Q_{qq}^{(3)sutv} +  \frac{1}{4} \overline{ y_d^{su} }~ \overline{ y_u^{vp} }~ Q_{qd}^{(1)tvur} +  \frac{1}{4} \overline{ y_d^{ur} }~ \overline{ y_u^{tv} }~ Q_{qu}^{(1)suvp}  \\ \nonumber 
 &+  Q_{quqd}^{(1)sptr} \Big( \frac{35}{216} g_Y ^{ 2} +  \frac{7}{8} g_L ^{ 2} -  \frac{56}{9} g_s ^{ 2} \Big)  \\ \nonumber 
 &+  Q_{quqd}^{(1)tpsr} \Big( \frac{28}{3} g_s ^{ 2} -  \frac{35}{72} g_Y ^{ 2} -  \frac{21}{8} g_L ^{ 2} \Big)  \\ \nonumber 
 &+  Q_{quqd}^{(8)sptr} \Big( \frac{35}{36} g_Y ^{ 2} +  \frac{14}{3} g_s ^{ 2} +  \frac{21}{4} g_L ^{ 2} \Big)  \\ \nonumber 
 &+  Q_{ud}^{(1)vpur} \Big( \frac{1}{6} \overline{ y_d^{tu} }~ \overline{ y_u^{sv} }~ -  \frac{1}{2} \overline{ y_d^{su} }~ \overline{ y_u^{tv} }~ \Big) +  \overline{ y_d^{tu} }~ \overline{ y_u^{sv} }~ Q_{ud}^{(8)vpur}  \\ \nonumber 
 &+  7 g_s ^{ 2} Q_{quqd}^{(8)tpsr} -  \frac{1}{12} \overline{ y_d^{tu} }~ \overline{ y_u^{vp} }~ Q_{qd}^{(1)svur} -  \frac{1}{12} \overline{ y_d^{ur} }~ \overline{ y_u^{sv} }~ Q_{qu}^{(1)tuvp}  \\ \nonumber 
 &-  \frac{1}{8} \overline{ y_d^{ur} }~ \overline{ y_u^{vp} }~ Q_{qq}^{(1)tvsu} -  \frac{1}{2} \overline{ y_d^{tu} }~ \overline{ y_u^{vp} }~ Q_{qd}^{(8)svur} -  \frac{1}{2} \overline{ y_d^{ur} }~ \overline{ y_u^{sv} }~ Q_{qu}^{(8)tuvp} \bigg] 
\\[1ex]  
 R_{u^c e \ell q^c}^{prst} =& \frac{1}{8} Q_{\ell equ}^{(3) srtp} -  \frac{1}{2} Q_{\ell equ}^{(1) srtp} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{3}{32} \overline{ y_e^{ur} }~ \overline{ y_u^{vp} }~ Q_{\ell q}^{(3)sutv}  \\ \nonumber 
 &+  \frac{1}{4} \overline{ y_d^{tu} }~ \overline{ y_u^{vp} }~ Q_{\ell edq}^{sruv} +  \frac{7}{16} \overline{ y_e^{ur} }~ \overline{ y_u^{tv} }~ Q_{\ell u}^{suvp} +  \frac{7}{16} \overline{ y_e^{su} }~ \overline{ y_u^{vp} }~ Q_{qe}^{tvur}  \\ \nonumber 
 &+  \frac{5}{8} g_Y \overline{ y_u^{tp} }~ Q_{eB}^{sr} \Big( \xi_\mathrm{rp} -  1 \Big) +  Q_{\ell equ}^{(1) srtp} \Big(  \\ \nonumber 
 &- \frac{9}{16} g_L ^{ 2} -  \frac{7}{3} g_s ^{ 2} -  \frac{415}{144} g_Y ^{ 2} \Big)  \\ \nonumber 
 &+  Q_{\ell equ}^{(3) srtp} \Big( - \frac{1}{12} g_s ^{ 2} -  \frac{15}{64} g_L ^{ 2}  \\ \nonumber 
 &-  \frac{265}{576} g_Y ^{ 2} \Big) -  \frac{3}{32} \overline{ y_e^{ur} }~ \overline{ y_u^{vp} }~ Q_{\ell q}^{(1)sutv} -  \frac{3}{8} \overline{ y_e^{su} }~ \overline{ y_u^{tv} }~ Q_{eu}^{urvp}  \\ \nonumber 
 &-  \frac{3}{8} g_L \overline{ y_u^{tp} }~ Q_{eW}^{sr} \Big( \xi_\mathrm{rp} -  1 \Big) \bigg] 
\\[1ex]  
 R_{q^cqq^c\ell}^{prst} =& - Q_{qqq}^{sprt} -  Q_{qqq}^{srpt} +  \frac{ 1 }{ 16 \pi^2} \bigg[Q_{duq}^{uvpt} \Big( y_d^{su} y_u^{rv}  \\ \nonumber 
 &+  y_d^{ru} y_u^{sv} \Big) +  y_e^{tu} y_u^{sv} Q_{qqu}^{prvu} +  \frac{21}{2} g_L ^{ 2} Q_{qqq}^{sprt}  \\ \nonumber 
 &-   y_e^{tu} y_u^{rv} Q_{qqu}^{psvu} -  2 y_d^{pu} y_u^{rv} Q_{duq}^{uvst} -  \frac{7}{2} g_L ^{ 2} Q_{qqq}^{prst}  \\ \nonumber 
 &-  7 g_L ^{ 2} Q_{qqq}^{psrt} \bigg] 
\\[1ex]  
 R_{u^c u d^c e}^{prst} =& Q_{duu}^{srpt} -  Q_{duu}^{sprt} +  \frac{ 1 }{ 16 \pi^2} \bigg[-  \overline{ y_e^{ut} }~ \overline{ y_u^{vp} }~ Q_{duq}^{srvu}  \\ \nonumber 
 &-   \overline{ y_d^{us} }~ \overline{ y_u^{vp} }~ Q_{qqu}^{uvrt} -  \frac{35}{3} g_Y ^{ 2} Q_{duu}^{sprt} \bigg] 
\\[1ex]  
 R_{\ell\ell}^{(3)prst} =& 2 Q_{\ell \ell}^{ptsr} -  Q_{\ell \ell}^{prst} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{2}{9} g_Y ^{ 2} \delta^{st} Q_{\ell q}^{(1)pruu}  \\ \nonumber 
 &+  \frac{8}{9} g_Y ^{ 2} \delta^{rs} Q_{\ell d}^{ptuu} +  \frac{8}{9} g_Y ^{ 2} \delta^{st} Q_{\ell u}^{pruu} +  Q_{H\ell}^{(1) pr} \Big( \frac{2}{3} g_Y ^{ 2} \delta^{st}  \\ \nonumber 
 &+  2 \overline{ y_e^{su} }~ y_e^{tu} \Big) +  Q_{H\ell}^{(1) pt} \Big( - \frac{4}{3} g_Y ^{ 2} \delta^{rs}  \\ \nonumber 
 &-  4 \overline{ y_e^{su} }~ y_e^{ru} \Big) +  Q_{H\ell}^{(3) pr} \Big( 2 \overline{ y_e^{su} }~ y_e^{tu} -  \frac{2}{3} g_L ^{ 2} \delta^{st} \Big)  \\ \nonumber 
 &+  Q_{\ell \ell}^{uupr} \Big( \frac{2}{3} g_L ^{ 2} \delta^{st} -  \frac{2}{3} g_Y ^{ 2} \delta^{st} \Big) +  \frac{4}{3} g_Y ^{ 2} \delta^{rs} Q_{\ell \ell}^{uupt}  \\ \nonumber 
 &+  2 \overline{ y_e^{su} }~ y_e^{tv} Q_{\ell e}^{pruv} +  \frac{8}{3} g_Y ^{ 2} \delta^{rs} Q_{\ell e}^{ptuu} -  \frac{4}{9} g_Y ^{ 2} \delta^{st} Q_{\ell d}^{pruu}  \\ \nonumber 
 &-  \frac{4}{9} g_Y ^{ 2} \delta^{rs} Q_{\ell q}^{(1)ptuu} -  \frac{2}{3} g_L ^{ 2} \delta^{st} Q_{\ell q}^{(3)pruu} -  \frac{4}{3} g_Y ^{ 2} \delta^{st} Q_{\ell e}^{pruu}  \\ \nonumber 
 &-  \frac{4}{3} g_L ^{ 2} \delta^{st} Q_{\ell \ell}^{urpu} -  \frac{16}{9} g_Y ^{ 2} \delta^{rs} Q_{\ell u}^{ptuu} -  4 \overline{ y_e^{su} }~ y_e^{rv} Q_{\ell e}^{ptuv} \bigg] 
\\[1ex]  
 R_{qq}^{(1,8) prst} =& \frac{1}{4} Q_{qq}^{(1)ptsr} +  \frac{1}{4} Q_{qq}^{(3)ptsr} -  \frac{1}{6} Q_{qq}^{(1)prst}  \\ \nonumber 
 &+  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{18} g_Y ^{ 2} \delta^{rs} Q_{qq}^{(1)uupt} +  \frac{2}{27} g_Y ^{ 2} \delta^{st} Q_{qd}^{(1)pruu} +  \frac{1}{9} g_Y ^{ 2} \delta^{st} Q_{\ell q}^{(1)uupr}  \\ \nonumber 
 &+  \frac{2}{9} g_Y ^{ 2} \delta^{st} Q_{qe}^{pruu} +  \frac{2}{9} g_Y ^{ 2} \delta^{rs} Q_{qu}^{(1)ptuu} +  \frac{1}{3} \overline{ y_d^{su} }~ y_d^{tv} Q_{qd}^{(1)pruv}  \\ \nonumber 
 &+  \frac{1}{3} \overline{ y_u^{su} }~ y_u^{tv} Q_{qu}^{(1)pruv} +  \frac{1}{2} g_L ^{ 2} \delta^{rs} Q_{\ell q}^{(3)uupt} +  \frac{1}{2} g_L ^{ 2} \delta^{rs} Q_{qq}^{(3)uupt}  \\ \nonumber 
 &+  \overline{ y_d^{pu} }~ \overline{ y_u^{sv} }~ \Big( - \frac{1}{6} \overline{ Q_{quqd}^{(1)tvru}}~ -  \frac{1}{2} \overline{ Q_{quqd}^{(1)rvtu}}~  \\ \nonumber 
 &-  \overline{ Q_{quqd}^{(8)tvru}}~ \Big) +  Q_{H q}^{(1) pr} \Big( \overline{ y_d^{su} }~ y_d^{tu} -  \frac{1}{9} g_Y ^{ 2} \delta^{st}  \\ \nonumber 
 &-  \overline{ y_u^{su} }~ y_u^{tu} \Big) +  Q_{H q}^{(1) pt} \Big( \frac{1}{6} g_Y ^{ 2} \delta^{rs} +  \frac{3}{2} \overline{ y_u^{su} }~ y_u^{ru}  \\ \nonumber 
 &-  \frac{3}{2} \overline{ y_d^{su} }~ y_d^{ru} \Big) +  Q_{H q}^{(3) pt} \Big( \frac{1}{2} g_L ^{ 2} \delta^{rs} -  \frac{3}{2} \overline{ y_d^{su} }~ y_d^{ru}  \\ \nonumber 
 &-  \frac{3}{2} \overline{ y_u^{su} }~ y_u^{ru} \Big) +  Q_{qq}^{(1)uupr} \Big( \frac{2}{9} g_s ^{ 2} \delta^{st} -  \frac{1}{27} g_Y ^{ 2} \delta^{st} \Big)  \\ \nonumber 
 &+  Q_{quqd}^{(1)pvsu} \Big( - \frac{1}{6} y_d^{tu} y_u^{rv} -  \frac{1}{2} y_d^{ru} y_u^{tv} \Big)  \\ \nonumber 
 &+  2 \overline{ y_d^{su} }~ y_d^{tv} Q_{qd}^{(8)pruv} +  2 \overline{ y_u^{su} }~ y_u^{tv} Q_{qu}^{(8)pruv} -  \frac{1}{9} g_Y ^{ 2} \delta^{rs} Q_{qd}^{(1)ptuu}  \\ \nonumber 
 &-  \frac{4}{27} g_Y ^{ 2} \delta^{st} Q_{qu}^{(1)pruu} -  \frac{1}{6} g_Y ^{ 2} \delta^{rs} Q_{\ell q}^{(1)uupt} -  \frac{1}{3} g_Y ^{ 2} \delta^{rs} Q_{qe}^{ptuu}  \\ \nonumber 
 &-  \frac{1}{3} g_s ^{ 2} \delta^{st} Q_{qq}^{(1)urpu} -  \frac{1}{3} g_s ^{ 2} \delta^{st} Q_{qq}^{(3)urpu} -  \frac{1}{2} \overline{ y_d^{su} }~ y_d^{rv} Q_{qd}^{(1)ptuv}  \\ \nonumber 
 &-  \frac{1}{2} \overline{ y_u^{su} }~ y_u^{rv} Q_{qu}^{(1)ptuv} -   y_d^{tu} y_u^{rv} Q_{quqd}^{(8)pvsu} -  \frac{4}{3} g_s ^{ 2} \delta^{st} Q_{qd}^{(8)pruu}  \\ \nonumber 
 &-  \frac{4}{3} g_s ^{ 2} \delta^{st} Q_{qu}^{(8)pruu} \bigg] 
\\[1ex]  
 R_{qq}^{(3,8) prst} =& \frac{3}{4} Q_{qq}^{(1)ptsr} -  \frac{1}{6} Q_{qq}^{(3)prst} -  \frac{1}{4} Q_{qq}^{(3)ptsr}  \\ \nonumber 
 &+  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{6} g_Y ^{ 2} \delta^{rs} Q_{qq}^{(1)uupt} +  \frac{2}{3} g_Y ^{ 2} \delta^{rs} Q_{qu}^{(1)ptuu} +  \overline{ y_d^{pu} }~ \overline{ y_u^{sv} }~ \Big( \frac{1}{2} \overline{ Q_{quqd}^{(1)tvru}}~  \\ \nonumber 
 &+  \frac{3}{2} \overline{ Q_{quqd}^{(1)rvtu}}~ +  3 \overline{ Q_{quqd}^{(8)tvru}}~ \Big) +  Q_{H q}^{(1) pt} \Big( \frac{1}{2} g_Y ^{ 2} \delta^{rs}  \\ \nonumber 
 &+  \frac{9}{2} \overline{ y_u^{su} }~ y_u^{ru} -  \frac{9}{2} \overline{ y_d^{su} }~ y_d^{ru} \Big) +  Q_{H q}^{(3) pr} \Big( \overline{ y_d^{su} }~ y_d^{tu}  \\ \nonumber 
 &+  \overline{ y_u^{su} }~ y_u^{tu} -  \frac{1}{3} g_L ^{ 2} \delta^{st} \Big) +  Q_{H q}^{(3) pt} \Big( \frac{3}{2} \overline{ y_d^{su} }~ y_d^{ru}  \\ \nonumber 
 &+  \frac{3}{2} \overline{ y_u^{su} }~ y_u^{ru} -  \frac{1}{2} g_L ^{ 2} \delta^{rs} \Big) +  Q_{quqd}^{(1)pvsu} \Big( \frac{1}{2} y_d^{tu} y_u^{rv}  \\ \nonumber 
 &+  \frac{3}{2} y_d^{ru} y_u^{tv} \Big) +  3 y_d^{tu} y_u^{rv} Q_{quqd}^{(8)pvsu} -  \frac{1}{3} g_L ^{ 2} \delta^{st} Q_{\ell q}^{(3)uupr}  \\ \nonumber 
 &-  \frac{1}{3} g_Y ^{ 2} \delta^{rs} Q_{qd}^{(1)ptuu} -  \frac{1}{3} g_L ^{ 2} \delta^{st} Q_{qq}^{(3)uupr} -  \frac{1}{2} g_Y ^{ 2} \delta^{rs} Q_{\ell q}^{(1)uupt}  \\ \nonumber 
 &-  \frac{1}{2} g_L ^{ 2} \delta^{rs} Q_{\ell q}^{(3)uupt} -  \frac{1}{2} g_L ^{ 2} \delta^{rs} Q_{qq}^{(3)uupt} -   g_Y ^{ 2} \delta^{rs} Q_{qe}^{ptuu}  \\ \nonumber 
 &-  \frac{3}{2} \overline{ y_d^{su} }~ y_d^{rv} Q_{qd}^{(1)ptuv} -  \frac{3}{2} \overline{ y_u^{su} }~ y_u^{rv} Q_{qu}^{(1)ptuv} \bigg] 
\\[1ex]  
 R_{\ell q}^{(1) prst} =& \frac{1}{2} Q_{\ell q}^{(1)ptsr} +  \frac{1}{2} Q_{\ell q}^{(3)ptsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{18} g_Y ^{ 2} \delta^{rs} Q_{\ell q}^{(1)ptuu}  \\ \nonumber 
 &+  \frac{1}{16} y_e^{tu} y_u^{rv} Q_{\ell equ}^{(3) pusv} +  \frac{1}{9} g_Y ^{ 2} \delta^{pt} Q_{qd}^{(1)sruu} +  \frac{1}{6} g_Y ^{ 2} \delta^{pt} Q_{\ell q}^{(1)uusr}  \\ \nonumber 
 &+  \frac{1}{6} g_L ^{ 2} \delta^{pt} Q_{\ell q}^{(3)uusr} +  \frac{1}{6} g_L ^{ 2} \delta^{pt} Q_{qq}^{(3)uusr} +  \frac{2}{9} g_Y ^{ 2} \delta^{rs} Q_{\ell u}^{ptuu}  \\ \nonumber 
 &+  \frac{1}{3} g_Y ^{ 2} \delta^{pt} Q_{qe}^{sruu} +  \frac{1}{2} g_L ^{ 2} \delta^{rs} Q_{\ell q}^{(3)ptuu} +  \frac{3}{4} y_e^{tu} y_u^{rv} Q_{\ell equ}^{(1) pusv}  \\ \nonumber 
 &+  \overline{ y_e^{pu} }~ \overline{ y_u^{sv} }~ \Big( \frac{1}{16} \overline{ Q_{\ell equ}^{(3) turv}}~ +  \frac{3}{4} \overline{ Q_{\ell equ}^{(1) turv}}~ \Big) +  Q_{H\ell}^{(1) pt} \Big( \frac{1}{6} g_Y ^{ 2} \delta^{rs}  \\ \nonumber 
 &+  \frac{3}{2} \overline{ y_u^{su} }~ y_u^{ru} -  \frac{3}{2} \overline{ y_d^{su} }~ y_d^{ru} \Big) +  Q_{H\ell}^{(3) pt} \Big( \frac{1}{2} g_L ^{ 2} \delta^{rs}  \\ \nonumber 
 &-  \frac{3}{2} \overline{ y_d^{su} }~ y_d^{ru} -  \frac{3}{2} \overline{ y_u^{su} }~ y_u^{ru} \Big) +  Q_{H q}^{(1) sr} \Big(  \\ \nonumber 
 &- \frac{1}{6} g_Y ^{ 2} \delta^{pt} -  \frac{1}{2} \overline{ y_e^{pu} }~ y_e^{tu} \Big) +  Q_{H q}^{(3) sr} \Big( \frac{1}{6} g_L ^{ 2} \delta^{pt}  \\ \nonumber 
 &-  \frac{1}{2} \overline{ y_e^{pu} }~ y_e^{tu} \Big) +  g_L ^{ 2} \delta^{rs} Q_{\ell \ell}^{utpu} +  Q_{\ell \ell}^{uupt} \Big(  \\ \nonumber 
 &- \frac{1}{6} g_Y ^{ 2} \delta^{rs} -  \frac{1}{2} g_L ^{ 2} \delta^{rs} \Big) -  \frac{1}{18} g_Y ^{ 2} \delta^{pt} Q_{qq}^{(1)uusr}  \\ \nonumber 
 &-  \frac{1}{9} g_Y ^{ 2} \delta^{rs} Q_{\ell d}^{ptuu} -  \frac{2}{9} g_Y ^{ 2} \delta^{pt} Q_{qu}^{(1)sruu} -  \frac{1}{3} g_Y ^{ 2} \delta^{rs} Q_{\ell e}^{ptuu}  \\ \nonumber 
 &-  \frac{1}{2} \overline{ y_d^{su} }~ y_d^{rv} Q_{\ell d}^{ptuv} -  \frac{1}{2} \overline{ y_u^{su} }~ y_u^{rv} Q_{\ell u}^{ptuv} -  \frac{1}{2} \overline{ y_e^{pu} }~ y_e^{tv} Q_{qe}^{sruv}  \\ \nonumber 
 &-  2 \overline{ y_e^{pu} }~ y_d^{rv} \overline{ Q_{\ell edq}^{tuvs}}~ -  2 \overline{ y_d^{su} }~ y_e^{tv} Q_{\ell edq}^{pvur} \bigg] 
\\[1ex]  
 R_{\ell q}^{(3) prst} =& \frac{3}{2} Q_{\ell q}^{(1)ptsr} -  \frac{1}{2} Q_{\ell q}^{(3)ptsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{6} g_Y ^{ 2} \delta^{rs} Q_{\ell q}^{(1)ptuu}  \\ \nonumber 
 &+  \frac{1}{3} g_Y ^{ 2} \delta^{pt} Q_{qd}^{(1)sruu} +  \frac{1}{2} g_Y ^{ 2} \delta^{pt} Q_{\ell q}^{(1)uusr} +  \frac{2}{3} g_Y ^{ 2} \delta^{rs} Q_{\ell u}^{ptuu}  \\ \nonumber 
 &+  \overline{ y_e^{pu} }~ \overline{ y_u^{sv} }~ \Big( - \frac{3}{16} \overline{ Q_{\ell equ}^{(3) turv}}~ -  \frac{9}{4} \overline{ Q_{\ell equ}^{(1) turv}}~ \Big)  \\ \nonumber 
 &+  Q_{H\ell}^{(1) pt} \Big( \frac{1}{2} g_Y ^{ 2} \delta^{rs} +  \frac{9}{2} \overline{ y_u^{su} }~ y_u^{ru} -  \frac{9}{2} \overline{ y_d^{su} }~ y_d^{ru} \Big)  \\ \nonumber 
 &+  Q_{H\ell}^{(3) pt} \Big( \frac{3}{2} \overline{ y_d^{su} }~ y_d^{ru} +  \frac{3}{2} \overline{ y_u^{su} }~ y_u^{ru} -  \frac{1}{2} g_L ^{ 2} \delta^{rs} \Big)  \\ \nonumber 
 &+  Q_{H q}^{(1) sr} \Big( - \frac{1}{2} g_Y ^{ 2} \delta^{pt} -  \frac{3}{2} \overline{ y_e^{pu} }~ y_e^{tu} \Big)  \\ \nonumber 
 &+  Q_{H q}^{(3) sr} \Big( \frac{1}{2} \overline{ y_e^{pu} }~ y_e^{tu} -  \frac{1}{6} g_L ^{ 2} \delta^{pt} \Big) +  Q_{\ell \ell}^{uupt} \Big( \frac{1}{2} g_L ^{ 2} \delta^{rs}  \\ \nonumber 
 &-  \frac{1}{2} g_Y ^{ 2} \delta^{rs} \Big) +  g_Y ^{ 2} \delta^{pt} Q_{qe}^{sruu} -  \frac{1}{6} g_L ^{ 2} \delta^{pt} Q_{\ell q}^{(3)uusr}  \\ \nonumber 
 &-  \frac{1}{6} g_Y ^{ 2} \delta^{pt} Q_{qq}^{(1)uusr} -  \frac{1}{6} g_L ^{ 2} \delta^{pt} Q_{qq}^{(3)uusr} -  \frac{3}{16} y_e^{tu} y_u^{rv} Q_{\ell equ}^{(3) pusv}  \\ \nonumber 
 &-  \frac{1}{3} g_Y ^{ 2} \delta^{rs} Q_{\ell d}^{ptuu} -  \frac{1}{2} g_L ^{ 2} \delta^{rs} Q_{\ell q}^{(3)ptuu} -  \frac{2}{3} g_Y ^{ 2} \delta^{pt} Q_{qu}^{(1)sruu}  \\ \nonumber 
 &-   g_Y ^{ 2} \delta^{rs} Q_{\ell e}^{ptuu} -   g_L ^{ 2} \delta^{rs} Q_{\ell \ell}^{utpu} -  \frac{3}{2} \overline{ y_d^{su} }~ y_d^{rv} Q_{\ell d}^{ptuv}  \\ \nonumber 
 &-  \frac{3}{2} \overline{ y_u^{su} }~ y_u^{rv} Q_{\ell u}^{ptuv} -  \frac{3}{2} \overline{ y_e^{pu} }~ y_e^{tv} Q_{qe}^{sruv} -  \frac{9}{4} y_e^{tu} y_u^{rv} Q_{\ell equ}^{(1) pusv} \bigg] 
\\[1ex]  
 R_{uu}^{(8) prst} =& \frac{1}{2} Q_{uu}^{ptsr} -  \frac{1}{6} Q_{uu}^{prst} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{4}{27} g_Y ^{ 2} \delta^{pr} Q_{ud}^{(1)stuu}  \\ \nonumber 
 &+  \frac{1}{6} \overline{ y_u^{ut} }~ y_u^{vs} Q_{qu}^{(1)vupr} +  \frac{2}{9} g_Y ^{ 2} \delta^{st} Q_{\ell u}^{uupr} +  \frac{2}{9} g_Y ^{ 2} \delta^{rs} Q_{qu}^{(1)uupt}  \\ \nonumber 
 &+  \frac{4}{9} g_Y ^{ 2} \delta^{st} Q_{eu}^{uupr} +  \frac{8}{9} g_Y ^{ 2} \delta^{rs} Q_{uu}^{uupt} +  Q_{H u}^{ pr} \Big( \overline{ y_u^{ut} }~ y_u^{us}  \\ \nonumber 
 &-  \frac{2}{9} g_Y ^{ 2} \delta^{st} \Big) +  Q_{H u}^{ pt} \Big( \frac{2}{3} g_Y ^{ 2} \delta^{rs} -  3 \overline{ y_u^{ur} }~ y_u^{us} \Big)  \\ \nonumber 
 &+  \overline{ y_u^{ut} }~ y_u^{vs} Q_{qu}^{(8)vupr} +  Q_{uu}^{uust} \Big( \frac{1}{9} g_s ^{ 2} \delta^{pr} -  \frac{8}{27} g_Y ^{ 2} \delta^{pr} \Big)  \\ \nonumber 
 &-  \frac{2}{27} g_Y ^{ 2} \delta^{st} Q_{qu}^{(1)uupr} -  \frac{1}{3} g_s ^{ 2} \delta^{pr} Q_{uu}^{utsu} -  \frac{4}{9} g_Y ^{ 2} \delta^{rs} Q_{ud}^{(1)ptuu}  \\ \nonumber 
 &-  \frac{1}{2} \overline{ y_u^{ur} }~ y_u^{vs} Q_{qu}^{(1)vupt} -  \frac{2}{3} g_Y ^{ 2} \delta^{rs} Q_{\ell u}^{uupt} -  \frac{2}{3} g_s ^{ 2} \delta^{st} Q_{qu}^{(8)uupr}  \\ \nonumber 
 &-  \frac{2}{3} g_s ^{ 2} \delta^{pr} Q_{ud}^{(8)stuu} -  \frac{4}{3} g_Y ^{ 2} \delta^{rs} Q_{eu}^{uupt} \bigg] 
\\[1ex]  
 R_{dd}^{(8) prst} =& \frac{1}{2} Q_{dd}^{ptsr} -  \frac{1}{6} Q_{dd}^{prst} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{27} g_Y ^{ 2} \delta^{st} Q_{qd}^{(1)uupr}  \\ \nonumber 
 &+  \frac{4}{27} g_Y ^{ 2} \delta^{pr} Q_{ud}^{(1)uust} +  \frac{1}{6} \overline{ y_d^{ut} }~ y_d^{vs} Q_{qd}^{(1)vupr} +  \frac{2}{9} g_Y ^{ 2} \delta^{rs} Q_{dd}^{uupt}  \\ \nonumber 
 &+  \frac{1}{3} g_Y ^{ 2} \delta^{rs} Q_{\ell d}^{uupt} +  \frac{2}{3} g_Y ^{ 2} \delta^{rs} Q_{ed}^{uupt} +  Q_{dd}^{uupr} \Big( \frac{1}{9} g_s ^{ 2} \delta^{st}  \\ \nonumber 
 &-  \frac{2}{27} g_Y ^{ 2} \delta^{st} \Big) +  Q_{H d}^{ pr} \Big( \frac{1}{9} g_Y ^{ 2} \delta^{st} -  \overline{ y_d^{ut} }~ y_d^{us} \Big)  \\ \nonumber 
 &+  Q_{H d}^{ pt} \Big( 3 \overline{ y_d^{ur} }~ y_d^{us} -  \frac{1}{3} g_Y ^{ 2} \delta^{rs} \Big) +  \overline{ y_d^{ut} }~ y_d^{vs} Q_{qd}^{(8)vupr}  \\ \nonumber 
 &-  \frac{1}{9} g_Y ^{ 2} \delta^{st} Q_{\ell d}^{uupr} -  \frac{1}{9} g_Y ^{ 2} \delta^{rs} Q_{qd}^{(1)uupt} -  \frac{2}{9} g_Y ^{ 2} \delta^{st} Q_{ed}^{uupr}  \\ \nonumber 
 &-  \frac{1}{3} g_s ^{ 2} \delta^{st} Q_{dd}^{urpu} -  \frac{4}{9} g_Y ^{ 2} \delta^{rs} Q_{ud}^{(1)uupt} -  \frac{1}{2} \overline{ y_d^{ur} }~ y_d^{vs} Q_{qd}^{(1)vupt}  \\ \nonumber 
 &-  \frac{2}{3} g_s ^{ 2} \delta^{st} Q_{qd}^{(8)uupr} -  \frac{2}{3} g_s ^{ 2} \delta^{pr} Q_{ud}^{(8)uust} \bigg] 
\\[1ex]  
 R_{eu}^{prst} =& Q_{eu}^{ptsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{2}{9} g_Y ^{ 2} \delta^{rs} Q_{qe}^{uupt} +  \frac{2}{9} g_Y ^{ 2} \delta^{pt} Q_{ud}^{(1)sruu}  \\ \nonumber 
 &+  \frac{1}{3} g_Y ^{ 2} \delta^{pt} Q_{\ell u}^{uusr} +  \frac{2}{3} g_Y ^{ 2} \delta^{pt} Q_{eu}^{uusr} +  \frac{8}{9} g_Y ^{ 2} \delta^{rs} Q_{eu}^{ptuu}  \\ \nonumber 
 &+  \overline{ y_e^{ut} }~ \overline{ y_u^{vr} }~ \Big( - \frac{1}{16} \overline{ Q_{\ell equ}^{(3) upvs}}~ -  \frac{3}{4} \overline{ Q_{\ell equ}^{(1) upvs}}~ \Big)  \\ \nonumber 
 &+  Q_{H e}^{ pt} \Big( \frac{2}{3} g_Y ^{ 2} \delta^{rs} -  3 \overline{ y_u^{ur} }~ y_u^{us} \Big) +  Q_{H u}^{ sr} \Big( \overline{ y_e^{ut} }~ y_e^{up}  \\ \nonumber 
 &-  \frac{1}{3} g_Y ^{ 2} \delta^{pt} \Big) -  \frac{1}{16} y_e^{up} y_u^{vs} Q_{\ell equ}^{(3) utvr} -  \frac{1}{9} g_Y ^{ 2} \delta^{pt} Q_{qu}^{(1)uusr}  \\ \nonumber 
 &-  \frac{4}{9} g_Y ^{ 2} \delta^{rs} Q_{ed}^{ptuu} -  \frac{4}{9} g_Y ^{ 2} \delta^{pt} Q_{uu}^{uusr} -  \frac{1}{2} \overline{ y_e^{ut} }~ y_e^{vp} Q_{\ell u}^{vusr}  \\ \nonumber 
 &-  \frac{1}{2} \overline{ y_u^{ur} }~ y_u^{vs} Q_{qe}^{vupt} -  \frac{2}{3} g_Y ^{ 2} \delta^{rs} Q_{\ell e}^{uupt} -  \frac{3}{4} y_e^{up} y_u^{vs} Q_{\ell equ}^{(1) utvr}  \\ \nonumber 
 &-  \frac{4}{3} g_Y ^{ 2} \delta^{rs} Q_{ee}^{ptuu} \bigg] 
\\[1ex]  
 R_{ed}^{prst} =& Q_{ed}^{ptsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{2}{9} g_Y ^{ 2} \delta^{pt} Q_{dd}^{uusr} +  \frac{2}{9} g_Y ^{ 2} \delta^{rs} Q_{ed}^{ptuu}  \\ \nonumber 
 &+  \frac{1}{3} g_Y ^{ 2} \delta^{pt} Q_{\ell d}^{uusr} +  \frac{1}{3} g_Y ^{ 2} \delta^{rs} Q_{\ell e}^{uupt} +  \frac{2}{3} g_Y ^{ 2} \delta^{pt} Q_{ed}^{uusr}  \\ \nonumber 
 &+  \frac{2}{3} g_Y ^{ 2} \delta^{rs} Q_{ee}^{ptuu} +  Q_{H d}^{ sr} \Big( \overline{ y_e^{ut} }~ y_e^{up} -  \frac{1}{3} g_Y ^{ 2} \delta^{pt} \Big)  \\ \nonumber 
 &+  Q_{H e}^{ pt} \Big( 3 \overline{ y_d^{ur} }~ y_d^{us} -  \frac{1}{3} g_Y ^{ 2} \delta^{rs} \Big) -  \frac{1}{9} g_Y ^{ 2} \delta^{pt} Q_{qd}^{(1)uusr}  \\ \nonumber 
 &-  \frac{1}{9} g_Y ^{ 2} \delta^{rs} Q_{qe}^{uupt} -  \frac{4}{9} g_Y ^{ 2} \delta^{rs} Q_{eu}^{ptuu} -  \frac{4}{9} g_Y ^{ 2} \delta^{pt} Q_{ud}^{(1)uusr}  \\ \nonumber 
 &-  \frac{1}{2} \overline{ y_e^{ut} }~ y_e^{vp} Q_{\ell d}^{vusr} -  \frac{1}{2} \overline{ y_d^{ur} }~ y_d^{vs} Q_{qe}^{vupt} -   \overline{ y_e^{ut} }~ y_d^{vs} \overline{ Q_{\ell edq}^{uprv}}~  \\ \nonumber 
 &-   \overline{ y_d^{ur} }~ y_e^{vp} Q_{\ell edq}^{vtsu} \bigg] 
\\[1ex]  
 R_{ud}^{(1) prst} =& \frac{1}{3} Q_{ud}^{(1)ptsr} +  2 Q_{ud}^{(8)ptsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{2}{27} g_Y ^{ 2} \delta^{pt} Q_{qd}^{(1)uusr}  \\ \nonumber 
 &+  \frac{2}{27} g_Y ^{ 2} \delta^{rs} Q_{ud}^{(1)ptuu} +  \frac{1}{9} g_Y ^{ 2} \delta^{rs} Q_{\ell u}^{uupt} +  \frac{1}{6} y_d^{us} y_u^{vp} Q_{quqd}^{(1)vtur}  \\ \nonumber 
 &+  \frac{2}{9} g_Y ^{ 2} \delta^{rs} Q_{eu}^{uupt} +  \frac{8}{27} g_Y ^{ 2} \delta^{pt} Q_{ud}^{(1)uusr} +  \frac{1}{3} g_s ^{ 2} \delta^{pt} Q_{dd}^{ursu}  \\ \nonumber 
 &+  \frac{1}{3} g_s ^{ 2} \delta^{rs} Q_{uu}^{utpu} +  \frac{1}{2} y_d^{us} y_u^{vp} Q_{quqd}^{(1)utvr} +  \frac{2}{3} g_s ^{ 2} \delta^{pt} Q_{qd}^{(8)uusr}  \\ \nonumber 
 &+  \frac{2}{3} g_s ^{ 2} \delta^{rs} Q_{qu}^{(8)uupt} +  \frac{2}{3} g_s ^{ 2} \delta^{rs} Q_{ud}^{(8)ptuu} +  \frac{2}{3} g_s ^{ 2} \delta^{pt} Q_{ud}^{(8)uusr}  \\ \nonumber 
 &+  \overline{ y_d^{ur} }~ \overline{ y_u^{vt} }~ \Big( \frac{1}{6} \overline{ Q_{quqd}^{(1)vpus}}~ +  \frac{1}{2} \overline{ Q_{quqd}^{(1)upvs}}~ +  \overline{ Q_{quqd}^{(8)vpus}}~ \Big)  \\ \nonumber 
 &+  Q_{dd}^{uusr} \Big( - \frac{1}{9} g_s ^{ 2} \delta^{pt} -  \frac{4}{27} g_Y ^{ 2} \delta^{pt} \Big)  \\ \nonumber 
 &+  Q_{H d}^{ sr} \Big( \frac{2}{9} g_Y ^{ 2} \delta^{pt} -  \overline{ y_u^{ut} }~ y_u^{up} \Big) +  Q_{H u}^{ pt} \Big( \overline{ y_d^{ur} }~ y_d^{us}  \\ \nonumber 
 &-  \frac{1}{9} g_Y ^{ 2} \delta^{rs} \Big) +  y_d^{us} y_u^{vp} Q_{quqd}^{(8)vtur} +  Q_{uu}^{uupt} \Big(  \\ \nonumber 
 &- \frac{1}{9} g_s ^{ 2} \delta^{rs} -  \frac{4}{27} g_Y ^{ 2} \delta^{rs} \Big) -  \frac{1}{27} g_Y ^{ 2} \delta^{rs} Q_{qu}^{(1)uupt}  \\ \nonumber 
 &-  \frac{1}{6} \overline{ y_u^{ut} }~ y_u^{vp} Q_{qd}^{(1)vusr} -  \frac{1}{6} \overline{ y_d^{ur} }~ y_d^{vs} Q_{qu}^{(1)vupt} -  \frac{2}{9} g_Y ^{ 2} \delta^{pt} Q_{\ell d}^{uusr}  \\ \nonumber 
 &-  \frac{4}{9} g_Y ^{ 2} \delta^{pt} Q_{ed}^{uusr} -   \overline{ y_u^{ut} }~ y_u^{vp} Q_{qd}^{(8)vusr} -   \overline{ y_d^{ur} }~ y_d^{vs} Q_{qu}^{(8)vupt}  \\ \nonumber 
 &-  6 \overline{ y_d^{ur} }~ y_u^{up} \overline{ Q_{H ud}^{ ts}}~ -  6 \overline{ y_u^{ut} }~ y_d^{us} Q_{H ud}^{ pr} \bigg] 
\\[1ex]  
 R_{ud}^{(8) prst} =& \frac{4}{9} Q_{ud}^{(1)ptsr} -  \frac{1}{3} Q_{ud}^{(8)ptsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{8}{81} g_Y ^{ 2} \delta^{pt} Q_{qd}^{(1)uusr}  \\ \nonumber 
 &+  \frac{8}{81} g_Y ^{ 2} \delta^{rs} Q_{ud}^{(1)ptuu} +  \frac{4}{27} g_Y ^{ 2} \delta^{rs} Q_{\ell u}^{uupt} +  \frac{1}{6} \overline{ y_u^{ut} }~ y_u^{vp} Q_{qd}^{(8)vusr}  \\ \nonumber 
 &+  \frac{1}{6} \overline{ y_d^{ur} }~ y_d^{vs} Q_{qu}^{(8)vupt} +  \frac{2}{9} y_d^{us} y_u^{vp} Q_{quqd}^{(1)vtur} +  \frac{8}{27} g_Y ^{ 2} \delta^{rs} Q_{eu}^{uupt}  \\ \nonumber 
 &+  \frac{32}{81} g_Y ^{ 2} \delta^{pt} Q_{ud}^{(1)uusr} +  \frac{1}{2} y_d^{us} y_u^{vp} Q_{quqd}^{(8)utvr} +  \overline{ y_d^{ur} }~ \overline{ y_u^{vt} }~ \Big( \frac{2}{9} \overline{ Q_{quqd}^{(1)vpus}}~  \\ \nonumber 
 &+  \frac{1}{2} \overline{ Q_{quqd}^{(8)upvs}}~ -  \frac{1}{6} \overline{ Q_{quqd}^{(8)vpus}}~ \Big) +  Q_{dd}^{uusr} \Big( \frac{1}{54} g_s ^{ 2} \delta^{pt}  \\ \nonumber 
 &-  \frac{16}{81} g_Y ^{ 2} \delta^{pt} \Big) +  Q_{H d}^{ sr} \Big( \frac{8}{27} g_Y ^{ 2} \delta^{pt} -  \frac{4}{3} \overline{ y_u^{ut} }~ y_u^{up} \Big)  \\ \nonumber 
 &+  Q_{H u}^{ pt} \Big( \frac{4}{3} \overline{ y_d^{ur} }~ y_d^{us} -  \frac{4}{27} g_Y ^{ 2} \delta^{rs} \Big) +  Q_{uu}^{uupt} \Big( \frac{1}{54} g_s ^{ 2} \delta^{rs}  \\ \nonumber 
 &-  \frac{16}{81} g_Y ^{ 2} \delta^{rs} \Big) -  \frac{4}{81} g_Y ^{ 2} \delta^{rs} Q_{qu}^{(1)uupt} -  \frac{1}{18} g_s ^{ 2} \delta^{pt} Q_{dd}^{ursu}  \\ \nonumber 
 &-  \frac{1}{18} g_s ^{ 2} \delta^{rs} Q_{uu}^{utpu} -  \frac{1}{9} g_s ^{ 2} \delta^{pt} Q_{qd}^{(8)uusr} -  \frac{1}{9} g_s ^{ 2} \delta^{rs} Q_{qu}^{(8)uupt}  \\ \nonumber 
 &-  \frac{1}{9} g_s ^{ 2} \delta^{rs} Q_{ud}^{(8)ptuu} -  \frac{1}{9} g_s ^{ 2} \delta^{pt} Q_{ud}^{(8)uusr} -  \frac{1}{6} y_d^{us} y_u^{vp} Q_{quqd}^{(8)vtur}  \\ \nonumber 
 &-  \frac{2}{9} \overline{ y_u^{ut} }~ y_u^{vp} Q_{qd}^{(1)vusr} -  \frac{2}{9} \overline{ y_d^{ur} }~ y_d^{vs} Q_{qu}^{(1)vupt} -  \frac{8}{27} g_Y ^{ 2} \delta^{pt} Q_{\ell d}^{uusr}  \\ \nonumber 
 &-  \frac{16}{27} g_Y ^{ 2} \delta^{pt} Q_{ed}^{uusr} \bigg] 
\\[1ex]  
 R_{\ell q de}^{prst} =& - 2 Q_{\ell edq}^{ptsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{6} \overline{ y_e^{pt} }~ y_d^{uv} Q_{qd}^{(1)ursv} +  \frac{1}{4} g_Y y_d^{rs} Q_{eB}^{pt}  \\ \nonumber 
 &+  \frac{3}{4} g_Y \overline{ y_e^{pt} }~ \overline{ Q_{dB}^{rs}}~ +  Q_{eH}^{pt} \Big( 6 \overline{ y_d^{uv} }~ y_d^{rv} y_d^{us} -  3 \lambda y_d^{rs} \Big)  \\ \nonumber 
 &+  Q_{\ell equ}^{(1) ptuv} \Big( \frac{3}{4} y_d^{us} y_u^{rv} +  3 y_d^{rs} y_u^{uv} \Big) +  \overline{ y_e^{pt} }~ y_d^{uv} Q_{qd}^{(8)ursv}  \\ \nonumber 
 &+  \frac{3}{2} \overline{ y_e^{uv} }~ y_d^{rs} Q_{\ell e}^{puvt} +  2 \overline{ y_e^{pu} }~ \overline{ y_e^{vt} }~ y_e^{vu} \overline{ Q_{dH}^{rs}}~ -  \frac{1}{16} y_d^{us} y_u^{rv} Q_{\ell equ}^{(3) ptuv}  \\ \nonumber 
 &-  \frac{1}{4} g_L \overline{ y_e^{pt} }~ \overline{ Q_{dW}^{rs}}~ -  \frac{1}{4} \overline{ y_e^{ut} }~ y_d^{vs} Q_{\ell q}^{(1)puvr} -  \frac{1}{4} \overline{ y_e^{ut} }~ y_d^{vs} Q_{\ell q}^{(3)puvr}  \\ \nonumber 
 &-  \frac{1}{2} \overline{ y_e^{ut} }~ y_d^{rv} Q_{\ell d}^{pusv} -  \frac{1}{2} \overline{ y_e^{pu} }~ y_d^{vs} Q_{qe}^{vrut} -  \frac{3}{4} g_L y_d^{rs} Q_{eW}^{pt}  \\ \nonumber 
 &-   \overline{ y_e^{pt} }~ \overline{ y_u^{uv} }~ \overline{ Q_{quqd}^{(1)uvrs}}~ -   \lambda \overline{ y_e^{pt} }~ \overline{ Q_{dH}^{rs}}~ -   \mu ^{ 2} \overline{ y_e^{pt} }~ \overline{ Q_{yd}^{rs}}~  \\ \nonumber 
 &-   \overline{ y_e^{pu} }~ y_d^{rv} Q_{ed}^{utsv} -   \overline{ y_e^{pt} }~ y_e^{uv} Q_{\ell edq}^{uvsr} -  3 \overline{ y_d^{uv} }~ y_d^{rs} Q_{\ell edq}^{ptvu}  \\ \nonumber 
 &-  3 \mu ^{ 2} y_d^{rs} Q_{ye}^{pt} \bigg] 
\\[1ex]  
 R_{\ell^c e}^{prst} =& - Q_{\ell e}^{tpsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{9} g_Y ^{ 2} \delta^{rs} Q_{\ell q}^{(1)tpuu} +  \frac{1}{9} g_Y ^{ 2} \delta^{pt} Q_{qe}^{uusr}  \\ \nonumber 
 &+  \frac{4}{9} g_Y ^{ 2} \delta^{pt} Q_{eu}^{sruu} +  \frac{4}{9} g_Y ^{ 2} \delta^{rs} Q_{\ell u}^{tpuu} +  \frac{1}{2} \overline{ y_e^{ur} }~ y_e^{vs} Q_{\ell \ell}^{vutp}  \\ \nonumber 
 &+  \overline{ y_e^{tu} }~ y_e^{pv} Q_{ee}^{uvsr} +  Q_{H e}^{ sr} \Big( \frac{1}{3} g_Y ^{ 2} \delta^{pt} +  \overline{ y_e^{tu} }~ y_e^{pu} \Big)  \\ \nonumber 
 &+  Q_{H\ell}^{(1) tp} \Big( \frac{1}{3} g_Y ^{ 2} \delta^{rs} -  \overline{ y_e^{ur} }~ y_e^{us} \Big) +  Q_{\ell e}^{tpsr} \Big(  \\ \nonumber 
 &- \frac{9}{4} g_L ^{ 2} -  \frac{27}{4} g_Y ^{ 2} \Big) +  \frac{3}{2} g_Y \overline{ y_e^{tr} }~ \overline{ Q_{eB}^{ps}}~  \\ \nonumber 
 &+  \frac{3}{2} g_Y y_e^{ps} Q_{eB}^{tr} -  \frac{2}{9} g_Y ^{ 2} \delta^{pt} Q_{ed}^{sruu} -  \frac{2}{9} g_Y ^{ 2} \delta^{rs} Q_{\ell d}^{tpuu}  \\ \nonumber 
 &-  \frac{1}{3} g_Y ^{ 2} \delta^{pt} Q_{\ell e}^{uusr} -  \frac{1}{3} g_Y ^{ 2} \delta^{rs} Q_{\ell \ell}^{uutp} -  \frac{1}{2} g_L \overline{ y_e^{tr} }~ \overline{ Q_{eW}^{ps}}~  \\ \nonumber 
 &-  \frac{1}{2} g_L y_e^{ps} Q_{eW}^{tr} -  \frac{2}{3} g_Y ^{ 2} \delta^{pt} Q_{ee}^{sruu} -  \frac{2}{3} g_Y ^{ 2} \delta^{rs} Q_{\ell e}^{tpuu}  \\ \nonumber 
 &-   \overline{ y_e^{ur} }~ y_e^{pv} Q_{\ell e}^{tusv} -   \overline{ y_e^{tu} }~ y_e^{vs} Q_{\ell e}^{vpur} \bigg] 
\\[1ex]  
 R_{\ell^c u}^{prst} =& - Q_{\ell u}^{tpsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{16} y_e^{pu} y_u^{vs} Q_{\ell equ}^{(3) tuvr} +  \frac{1}{9} g_Y ^{ 2} \delta^{pt} Q_{qu}^{(1)uusr}  \\ \nonumber 
 &+  \frac{4}{9} g_Y ^{ 2} \delta^{rs} Q_{\ell d}^{tpuu} +  \frac{4}{9} g_Y ^{ 2} \delta^{pt} Q_{uu}^{uusr} +  \frac{2}{3} g_Y ^{ 2} \delta^{rs} Q_{\ell \ell}^{uutp}  \\ \nonumber 
 &+  \overline{ y_e^{tu} }~ \overline{ y_u^{vr} }~ \Big( \frac{1}{16} \overline{ Q_{\ell equ}^{(3) puvs}}~ -  \frac{3}{4} \overline{ Q_{\ell equ}^{(1) puvs}}~ \Big) +  Q_{H\ell}^{(1) tp} \Big( 3 \overline{ y_u^{ur} }~ y_u^{us}  \\ \nonumber 
 &-  \frac{2}{3} g_Y ^{ 2} \delta^{rs} \Big) +  Q_{H u}^{ sr} \Big( \frac{1}{3} g_Y ^{ 2} \delta^{pt} +  \overline{ y_e^{tu} }~ y_e^{pu} \Big)  \\ \nonumber 
 &+  Q_{\ell u}^{tpsr} \Big( - \frac{1}{12} g_Y ^{ 2} -  \frac{9}{4} g_L ^{ 2}  \\ \nonumber 
 &-  4 g_s ^{ 2} \Big) +  \frac{4}{3} g_Y ^{ 2} \delta^{rs} Q_{\ell e}^{tpuu} -  \frac{2}{9} g_Y ^{ 2} \delta^{rs} Q_{\ell q}^{(1)tpuu}  \\ \nonumber 
 &-  \frac{2}{9} g_Y ^{ 2} \delta^{pt} Q_{ud}^{(1)sruu} -  \frac{1}{3} g_Y ^{ 2} \delta^{pt} Q_{\ell u}^{uusr} -  \frac{2}{3} g_Y ^{ 2} \delta^{pt} Q_{eu}^{uusr}  \\ \nonumber 
 &-  \frac{3}{4} y_e^{pu} y_u^{vs} Q_{\ell equ}^{(1) tuvr} -  \frac{8}{9} g_Y ^{ 2} \delta^{rs} Q_{\ell u}^{tpuu} -   \overline{ y_u^{ur} }~ y_u^{vs} Q_{\ell q}^{(1)tpvu}  \\ \nonumber 
 &-  2 \overline{ y_e^{tu} }~ y_e^{pv} Q_{eu}^{uvsr} \bigg] 
\\[1ex]  
 R_{\ell^c d}^{prst} =& - Q_{\ell d}^{tpsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{9} g_Y ^{ 2} \delta^{rs} Q_{\ell q}^{(1)tpuu} +  \frac{1}{9} g_Y ^{ 2} \delta^{pt} Q_{qd}^{(1)uusr}  \\ \nonumber 
 &+  \frac{4}{9} g_Y ^{ 2} \delta^{rs} Q_{\ell u}^{tpuu} +  \frac{4}{9} g_Y ^{ 2} \delta^{pt} Q_{ud}^{(1)uusr} +  Q_{H d}^{ sr} \Big( \frac{1}{3} g_Y ^{ 2} \delta^{pt}  \\ \nonumber 
 &+  \overline{ y_e^{tu} }~ y_e^{pu} \Big) +  Q_{H\ell}^{(1) tp} \Big( \frac{1}{3} g_Y ^{ 2} \delta^{rs} -  3 \overline{ y_d^{ur} }~ y_d^{us} \Big)  \\ \nonumber 
 &+  Q_{\ell d}^{tpsr} \Big( - \frac{25}{12} g_Y ^{ 2} -  \frac{9}{4} g_L ^{ 2}  \\ \nonumber 
 &-  4 g_s ^{ 2} \Big) +  2 \overline{ y_e^{tu} }~ y_d^{vs} \overline{ Q_{\ell edq}^{purv}}~ +  2 \overline{ y_d^{ur} }~ y_e^{pv} Q_{\ell edq}^{tvsu}  \\ \nonumber 
 &-  \frac{2}{9} g_Y ^{ 2} \delta^{pt} Q_{dd}^{uusr} -  \frac{2}{9} g_Y ^{ 2} \delta^{rs} Q_{\ell d}^{tpuu} -  \frac{1}{3} g_Y ^{ 2} \delta^{pt} Q_{\ell d}^{uusr}  \\ \nonumber 
 &-  \frac{1}{3} g_Y ^{ 2} \delta^{rs} Q_{\ell \ell}^{uutp} -  \frac{2}{3} g_Y ^{ 2} \delta^{pt} Q_{ed}^{uusr} -  \frac{2}{3} g_Y ^{ 2} \delta^{rs} Q_{\ell e}^{tpuu}  \\ \nonumber 
 &-   \overline{ y_d^{ur} }~ y_d^{vs} Q_{\ell q}^{(1)tpvu} -  2 \overline{ y_e^{tu} }~ y_e^{pv} Q_{ed}^{uvsr} \bigg] 
\\[1ex]  
 R_{q^c e d \ell^c }^{prst} =& 2 Q_{\ell edq}^{trsp} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{4} g_Y y_d^{ps} Q_{eB}^{tr} +  \frac{1}{2} \overline{ y_e^{ur} }~ y_d^{vs} Q_{\ell q}^{(1)tuvp}  \\ \nonumber 
 &+  \frac{1}{2} \overline{ y_e^{ur} }~ y_d^{vs} Q_{\ell q}^{(3)tuvp} +  \frac{3}{4} g_Y \overline{ y_e^{tr} }~ \overline{ Q_{dB}^{ps}}~ +  \overline{ y_e^{tr} }~ \overline{ y_u^{uv} }~ \overline{ Q_{quqd}^{(1)uvps}}~  \\ \nonumber 
 &+  \lambda \overline{ y_e^{tr} }~ \overline{ Q_{dH}^{ps}}~ +  \mu ^{ 2} \overline{ y_e^{tr} }~ \overline{ Q_{yd}^{ps}}~ +  Q_{eH}^{tr} \Big( 3 \lambda y_d^{ps}  \\ \nonumber 
 &-  6 \overline{ y_d^{uv} }~ y_d^{pv} y_d^{us} \Big) +  Q_{\ell edq}^{trsp} \Big( \frac{3}{2} g_Y ^{ 2} +  \frac{9}{2} g_L ^{ 2} \Big)  \\ \nonumber 
 &+  \overline{ y_e^{tr} }~ y_e^{uv} Q_{\ell edq}^{uvsp} +  Q_{\ell equ}^{(1) truv} \Big( - \frac{3}{4} y_d^{us} y_u^{pv}  \\ \nonumber 
 &-  3 y_d^{ps} y_u^{uv} \Big) +  2 \overline{ y_e^{tu} }~ y_d^{pv} Q_{ed}^{ursv} +  3 \overline{ y_d^{uv} }~ y_d^{ps} Q_{\ell edq}^{trvu}  \\ \nonumber 
 &+  3 \mu ^{ 2} y_d^{ps} Q_{ye}^{tr} -  \frac{1}{16} y_d^{us} y_u^{pv} Q_{\ell equ}^{(3) truv} -  \frac{1}{6} \overline{ y_e^{tr} }~ y_d^{uv} Q_{qd}^{(1)upsv}  \\ \nonumber 
 &-  \frac{1}{4} g_L \overline{ y_e^{tr} }~ \overline{ Q_{dW}^{ps}}~ -  \frac{1}{2} \overline{ y_e^{ur} }~ y_d^{pv} Q_{\ell d}^{tusv} -  \frac{1}{2} \overline{ y_e^{tu} }~ y_d^{vs} Q_{qe}^{vpur}  \\ \nonumber 
 &-  \frac{3}{4} g_L y_d^{ps} Q_{eW}^{tr} -   \overline{ y_e^{tr} }~ y_d^{uv} Q_{qd}^{(8)upsv} -  \frac{3}{2} \overline{ y_e^{uv} }~ y_d^{ps} Q_{\ell e}^{tuvr}  \\ \nonumber 
 &-  2 \overline{ y_e^{tu} }~ \overline{ y_e^{vr} }~ y_e^{vu} \overline{ Q_{dH}^{ps}}~  \bigg] 
\\[1ex]  
 R_{q^ce}^{prst} =& - Q_{qe}^{tpsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{16} y_e^{us} y_u^{pv} Q_{\ell equ}^{(3) urtv} +  \frac{1}{9} g_Y ^{ 2} \delta^{rs} Q_{qq}^{(1)uutp}  \\ \nonumber 
 &+  \frac{2}{9} g_Y ^{ 2} \delta^{pt} Q_{ed}^{sruu} +  \frac{1}{3} g_Y ^{ 2} \delta^{pt} Q_{\ell e}^{uusr} +  \frac{4}{9} g_Y ^{ 2} \delta^{rs} Q_{qu}^{(1)tpuu}  \\ \nonumber 
 &+  \frac{2}{3} g_Y ^{ 2} \delta^{pt} Q_{ee}^{sruu} +  \overline{ y_e^{ur} }~ \overline{ y_u^{tv} }~ \Big( \frac{1}{16} \overline{ Q_{\ell equ}^{(3) uspv}}~ -  \frac{3}{4} \overline{ Q_{\ell equ}^{(1) uspv}}~ \Big)  \\ \nonumber 
 &+  Q_{H e}^{ sr} \Big( 3 \overline{ y_d^{tu} }~ y_d^{pu} -  \frac{1}{3} g_Y ^{ 2} \delta^{pt} -  3 \overline{ y_u^{tu} }~ y_u^{pu} \Big)  \\ \nonumber 
 &+  Q_{H q}^{(1) tp} \Big( \frac{1}{3} g_Y ^{ 2} \delta^{rs} -  \overline{ y_e^{ur} }~ y_e^{us} \Big) +  Q_{qe}^{tpsr} \Big(  \\ \nonumber 
 &- \frac{25}{12} g_Y ^{ 2} -  \frac{9}{4} g_L ^{ 2} -  4 g_s ^{ 2} \Big)  \\ \nonumber 
 &+  2 \overline{ y_e^{ur} }~ y_d^{pv} \overline{ Q_{\ell edq}^{usvt}}~ +  2 \overline{ y_d^{tu} }~ y_e^{vs} Q_{\ell edq}^{vrup} -  \frac{1}{9} g_Y ^{ 2} \delta^{pt} Q_{qe}^{uusr}  \\ \nonumber 
 &-  \frac{2}{9} g_Y ^{ 2} \delta^{rs} Q_{qd}^{(1)tpuu} -  \frac{1}{3} g_Y ^{ 2} \delta^{rs} Q_{\ell q}^{(1)uutp} -  \frac{4}{9} g_Y ^{ 2} \delta^{pt} Q_{eu}^{sruu}  \\ \nonumber 
 &-  \frac{2}{3} g_Y ^{ 2} \delta^{rs} Q_{qe}^{tpuu} -  \frac{3}{4} y_e^{us} y_u^{pv} Q_{\ell equ}^{(1) urtv} -   \overline{ y_e^{ur} }~ y_e^{vs} Q_{\ell q}^{(1)vutp}  \\ \nonumber 
 &-  2 \overline{ y_d^{tu} }~ y_d^{pv} Q_{ed}^{sruv} -  2 \overline{ y_u^{tu} }~ y_u^{pv} Q_{eu}^{sruv} \bigg] 
\\[1ex]  
 R_{q^cu}^{prst} =& - Q_{qu}^{(1)tpsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{2}{9} g_Y ^{ 2} \delta^{pt} Q_{ud}^{(1)sruu} +  \frac{1}{3} g_Y ^{ 2} \delta^{pt} Q_{\ell u}^{uusr}  \\ \nonumber 
 &+  \frac{4}{9} g_Y ^{ 2} \delta^{rs} Q_{qd}^{(1)tpuu} +  \frac{1}{2} \overline{ y_u^{ur} }~ y_u^{vs} Q_{qq}^{(1)vutp} +  \frac{2}{3} g_Y ^{ 2} \delta^{pt} Q_{eu}^{uusr}  \\ \nonumber 
 &+  \frac{2}{3} g_Y ^{ 2} \delta^{rs} Q_{\ell q}^{(1)uutp} +  \overline{ y_d^{tu} }~ \overline{ y_u^{vr} }~ \Big( \overline{ Q_{quqd}^{(1)vspu}}~ -  \frac{1}{6} \overline{ Q_{quqd}^{(1)psvu}}~  \\ \nonumber 
 &-  \overline{ Q_{quqd}^{(8)psvu}}~ \Big) +  Q_{H q}^{(1) tp} \Big( 3 \overline{ y_u^{ur} }~ y_u^{us} -  \frac{2}{3} g_Y ^{ 2} \delta^{rs} \Big)  \\ \nonumber 
 &+  Q_{H u}^{ sr} \Big( 3 \overline{ y_d^{tu} }~ y_d^{pu} -  \frac{1}{3} g_Y ^{ 2} \delta^{pt} -  3 \overline{ y_u^{tu} }~ y_u^{pu} \Big)  \\ \nonumber 
 &+  Q_{qu}^{(1)tpsr} \Big( - \frac{25}{12} g_Y ^{ 2} -  \frac{9}{4} g_L ^{ 2}  \\ \nonumber 
 &-  8 g_s ^{ 2} \Big) +  y_d^{pu} y_u^{vs} Q_{quqd}^{(1)vrtu} +  \overline{ y_u^{tu} }~ y_u^{pv} Q_{uu}^{uvsr}  \\ \nonumber 
 &+  \frac{4}{3} g_Y ^{ 2} \delta^{rs} Q_{qe}^{tpuu} -  \frac{1}{9} g_Y ^{ 2} \delta^{pt} Q_{qu}^{(1)uusr} -  \frac{1}{6} y_d^{pu} y_u^{vs} Q_{quqd}^{(1)trvu}  \\ \nonumber 
 &-  \frac{2}{9} g_Y ^{ 2} \delta^{rs} Q_{qq}^{(1)uutp} -  \frac{1}{3} \overline{ y_u^{ur} }~ y_u^{pv} Q_{qu}^{(1)tusv} -  \frac{1}{3} \overline{ y_u^{tu} }~ y_u^{vs} Q_{qu}^{(1)vpur}  \\ \nonumber 
 &-  \frac{4}{9} g_Y ^{ 2} \delta^{pt} Q_{uu}^{uusr} -  \frac{1}{2} g_L \overline{ y_u^{tr} }~ \overline{ Q_{uW}^{ps}}~ -  \frac{1}{2} g_L y_u^{ps} Q_{uW}^{tr}  \\ \nonumber 
 &-  \frac{5}{6} g_Y \overline{ y_u^{tr} }~ \overline{ Q_{uB}^{ps}}~ -  \frac{5}{6} g_Y y_u^{ps} Q_{uB}^{tr} -  \frac{8}{9} g_Y ^{ 2} \delta^{rs} Q_{qu}^{(1)tpuu}  \\ \nonumber 
 &-   y_d^{pu} y_u^{vs} Q_{quqd}^{(8)trvu} -  2 g_s \overline{ y_u^{tr} }~ \overline{ Q_{uG}^{ps}}~ -  2 \overline{ y_u^{ur} }~ y_u^{pv} Q_{qu}^{(8)tusv}  \\ \nonumber 
 &-  2 \overline{ y_u^{tu} }~ y_u^{vs} Q_{qu}^{(8)vpur} -  2 \overline{ y_d^{tu} }~ y_d^{pv} Q_{ud}^{(1)sruv} -  2 g_s y_u^{ps} Q_{uG}^{tr}  \\ \nonumber 
 &-  6 g_s ^{ 2} Q_{qu}^{(8)tpsr} \bigg] 
\\[1ex]  
 R_{q^cu}^{\prime prst} =& - \frac{1}{3} Q_{qu}^{(1)tpsr} -  2 Q_{qu}^{(8)tpsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{2}{27} g_Y ^{ 2} \delta^{pt} Q_{ud}^{(1)sruu}  \\ \nonumber 
 &+  \frac{1}{9} g_Y ^{ 2} \delta^{pt} Q_{\ell u}^{uusr} +  \frac{4}{27} g_Y ^{ 2} \delta^{rs} Q_{qd}^{(1)tpuu} +  \frac{2}{9} g_Y ^{ 2} \delta^{pt} Q_{eu}^{uusr}  \\ \nonumber 
 &+  \frac{2}{9} g_Y ^{ 2} \delta^{rs} Q_{\ell q}^{(1)uutp} +  \frac{1}{4} \overline{ y_u^{ur} }~ y_u^{vs} Q_{qq}^{(1)vptu} +  \frac{1}{4} \overline{ y_u^{ur} }~ y_u^{vs} Q_{qq}^{(3)vptu}  \\ \nonumber 
 &+  \frac{1}{3} y_d^{pu} y_u^{vs} Q_{quqd}^{(1)vrtu} +  \frac{4}{9} g_Y ^{ 2} \delta^{rs} Q_{qe}^{tpuu} +  \overline{ y_d^{tu} }~ \overline{ y_u^{vr} }~ \Big( \frac{1}{3} \overline{ Q_{quqd}^{(1)vspu}}~  \\ \nonumber 
 &+  2 \overline{ Q_{quqd}^{(8)vspu}}~ -  \frac{1}{2} \overline{ Q_{quqd}^{(1)psvu}}~ \Big) +  Q_{H q}^{(1) tp} \Big( \overline{ y_u^{ur} }~ y_u^{us}  \\ \nonumber 
 &-  \frac{2}{9} g_Y ^{ 2} \delta^{rs} \Big) +  Q_{H u}^{ sr} \Big( \overline{ y_d^{tu} }~ y_d^{pu} -  \frac{1}{9} g_Y ^{ 2} \delta^{pt}  \\ \nonumber 
 &-  \overline{ y_u^{tu} }~ y_u^{pu} \Big) +  Q_{qq}^{(1)uutp} \Big( \frac{1}{9} g_s ^{ 2} \delta^{rs} -  \frac{2}{27} g_Y ^{ 2} \delta^{rs} \Big)  \\ \nonumber 
 &+  Q_{qu}^{(1)tpsr} \Big( - \frac{25}{36} g_Y ^{ 2} -  \frac{3}{4} g_L ^{ 2}  \\ \nonumber 
 &-  \frac{16}{3} g_s ^{ 2} \Big) +  Q_{qu}^{(8)tpsr} \Big( 4 g_s ^{ 2} -  \frac{25}{6} g_Y ^{ 2}  \\ \nonumber 
 &-  \frac{9}{2} g_L ^{ 2} \Big) +  \overline{ y_u^{tu} }~ y_u^{pv} Q_{uu}^{ursv} +  Q_{uu}^{uusr} \Big( \frac{2}{9} g_s ^{ 2} \delta^{pt}  \\ \nonumber 
 &-  \frac{4}{27} g_Y ^{ 2} \delta^{pt} \Big) +  2 y_d^{pu} y_u^{vs} Q_{quqd}^{(8)vrtu} -  \frac{1}{27} g_Y ^{ 2} \delta^{pt} Q_{qu}^{(1)uusr}  \\ \nonumber 
 &-  \frac{1}{6} g_s ^{ 2} \delta^{rs} Q_{qq}^{(1)uptu} -  \frac{1}{6} g_s ^{ 2} \delta^{rs} Q_{qq}^{(3)uptu} -  \frac{8}{27} g_Y ^{ 2} \delta^{rs} Q_{qu}^{(1)tpuu}  \\ \nonumber 
 &-  \frac{1}{2} y_d^{pu} y_u^{vs} Q_{quqd}^{(1)trvu} -  \frac{2}{3} g_s ^{ 2} \delta^{rs} Q_{qd}^{(8)tpuu} -  \frac{2}{3} g_s ^{ 2} \delta^{rs} Q_{qu}^{(8)tpuu}  \\ \nonumber 
 &-  \frac{2}{3} \overline{ y_d^{tu} }~ y_d^{pv} Q_{ud}^{(1)sruv} -  \frac{2}{3} g_s ^{ 2} \delta^{pt} Q_{uu}^{ursu} -   \overline{ y_u^{ur} }~ y_u^{pv} Q_{qu}^{(1)tusv}  \\ \nonumber 
 &-   \overline{ y_u^{tu} }~ y_u^{vs} Q_{qu}^{(1)vpur} -  \frac{4}{3} g_s ^{ 2} \delta^{pt} Q_{qu}^{(8)uusr} -  \frac{4}{3} g_s ^{ 2} \delta^{pt} Q_{ud}^{(8)sruu}  \\ \nonumber 
 &-  \frac{3}{2} g_L \overline{ y_u^{tr} }~ \overline{ Q_{uW}^{ps}}~ -  \frac{3}{2} g_L y_u^{ps} Q_{uW}^{tr} -  \frac{5}{2} g_Y \overline{ y_u^{tr} }~ \overline{ Q_{uB}^{ps}}~  \\ \nonumber 
 &-  \frac{5}{2} g_Y y_u^{ps} Q_{uB}^{tr} -  4 \overline{ y_d^{tu} }~ y_d^{pv} Q_{ud}^{(8)sruv} \bigg] 
\\[1ex]  
 R_{q^cd}^{prst} =& - Q_{qd}^{(1)tpsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{9} g_Y ^{ 2} \delta^{rs} Q_{qq}^{(1)uutp} +  \frac{1}{6} g_Y \overline{ y_d^{tr} }~ \overline{ Q_{dB}^{ps}}~  \\ \nonumber 
 &+  \frac{1}{6} g_Y y_d^{ps} Q_{dB}^{tr} +  \frac{2}{9} g_Y ^{ 2} \delta^{pt} Q_{dd}^{uusr} +  \frac{1}{3} g_Y ^{ 2} \delta^{pt} Q_{\ell d}^{uusr}  \\ \nonumber 
 &+  \frac{4}{9} g_Y ^{ 2} \delta^{rs} Q_{qu}^{(1)tpuu} +  \frac{1}{2} \overline{ y_d^{ur} }~ y_d^{vs} Q_{qq}^{(1)vutp} +  \frac{2}{3} g_Y ^{ 2} \delta^{pt} Q_{ed}^{uusr}  \\ \nonumber 
 &+  \overline{ y_d^{ur} }~ \overline{ y_u^{tv} }~ \Big( \overline{ Q_{quqd}^{(1)pvus}}~ -  \frac{1}{6} \overline{ Q_{quqd}^{(1)uvps}}~ -  \overline{ Q_{quqd}^{(8)uvps}}~ \Big)  \\ \nonumber 
 &+  \overline{ y_d^{tu} }~ y_d^{pv} Q_{dd}^{uvsr} +  Q_{H d}^{ sr} \Big( 3 \overline{ y_d^{tu} }~ y_d^{pu} -  \frac{1}{3} g_Y ^{ 2} \delta^{pt}  \\ \nonumber 
 &-  3 \overline{ y_u^{tu} }~ y_u^{pu} \Big) +  Q_{H q}^{(1) tp} \Big( \frac{1}{3} g_Y ^{ 2} \delta^{rs} -  3 \overline{ y_d^{ur} }~ y_d^{us} \Big)  \\ \nonumber 
 &+  Q_{qd}^{(1)tpsr} \Big( - \frac{1}{12} g_Y ^{ 2} -  \frac{9}{4} g_L ^{ 2}  \\ \nonumber 
 &-  8 g_s ^{ 2} \Big) +  y_d^{us} y_u^{pv} Q_{quqd}^{(1)tvur} -  \frac{1}{9} g_Y ^{ 2} \delta^{pt} Q_{qd}^{(1)uusr}  \\ \nonumber 
 &-  \frac{1}{6} y_d^{us} y_u^{pv} Q_{quqd}^{(1)uvtr} -  \frac{2}{9} g_Y ^{ 2} \delta^{rs} Q_{qd}^{(1)tpuu} -  \frac{1}{3} g_Y ^{ 2} \delta^{rs} Q_{\ell q}^{(1)uutp}  \\ \nonumber 
 &-  \frac{1}{3} \overline{ y_d^{ur} }~ y_d^{pv} Q_{qd}^{(1)tusv} -  \frac{1}{3} \overline{ y_d^{tu} }~ y_d^{vs} Q_{qd}^{(1)vpur} -  \frac{4}{9} g_Y ^{ 2} \delta^{pt} Q_{ud}^{(1)uusr}  \\ \nonumber 
 &-  \frac{1}{2} g_L \overline{ y_d^{tr} }~ \overline{ Q_{dW}^{ps}}~ -  \frac{1}{2} g_L y_d^{ps} Q_{dW}^{tr} -  \frac{2}{3} g_Y ^{ 2} \delta^{rs} Q_{qe}^{tpuu}  \\ \nonumber 
 &-   y_d^{us} y_u^{pv} Q_{quqd}^{(8)uvtr} -  2 g_s \overline{ y_d^{tr} }~ \overline{ Q_{dG}^{ps}}~ -  2 g_s y_d^{ps} Q_{dG}^{tr}  \\ \nonumber 
 &-  2 \overline{ y_d^{ur} }~ y_d^{pv} Q_{qd}^{(8)tusv} -  2 \overline{ y_d^{tu} }~ y_d^{vs} Q_{qd}^{(8)vpur} -  2 \overline{ y_u^{tu} }~ y_u^{pv} Q_{ud}^{(1)uvsr}  \\ \nonumber 
 &-  6 g_s ^{ 2} Q_{qd}^{(8)tpsr} \bigg] 
\\[1ex]  
 R_{q^cd}^{\prime prst} =& - \frac{1}{3} Q_{qd}^{(1)tpsr} -  2 Q_{qd}^{(8)tpsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{9} g_Y ^{ 2} \delta^{pt} Q_{\ell d}^{uusr}  \\ \nonumber 
 &+  \frac{4}{27} g_Y ^{ 2} \delta^{rs} Q_{qu}^{(1)tpuu} +  \frac{2}{9} g_Y ^{ 2} \delta^{pt} Q_{ed}^{uusr} +  \frac{1}{4} \overline{ y_d^{ur} }~ y_d^{vs} Q_{qq}^{(1)vptu}  \\ \nonumber 
 &+  \frac{1}{4} \overline{ y_d^{ur} }~ y_d^{vs} Q_{qq}^{(3)vptu} +  \frac{1}{3} y_d^{us} y_u^{pv} Q_{quqd}^{(1)tvur} +  \frac{1}{2} g_Y \overline{ y_d^{tr} }~ \overline{ Q_{dB}^{ps}}~  \\ \nonumber 
 &+  \frac{1}{2} g_Y y_d^{ps} Q_{dB}^{tr} +  \overline{ y_d^{ur} }~ \overline{ y_u^{tv} }~ \Big( \frac{1}{3} \overline{ Q_{quqd}^{(1)pvus}}~ +  2 \overline{ Q_{quqd}^{(8)pvus}}~  \\ \nonumber 
 &-  \frac{1}{2} \overline{ Q_{quqd}^{(1)uvps}}~ \Big) +  \overline{ y_d^{tu} }~ y_d^{pv} Q_{dd}^{ursv} +  Q_{dd}^{uusr} \Big( \frac{2}{27} g_Y ^{ 2} \delta^{pt}  \\ \nonumber 
 &+  \frac{2}{9} g_s ^{ 2} \delta^{pt} \Big) +  Q_{H d}^{ sr} \Big( \overline{ y_d^{tu} }~ y_d^{pu} -  \frac{1}{9} g_Y ^{ 2} \delta^{pt}  \\ \nonumber 
 &-  \overline{ y_u^{tu} }~ y_u^{pu} \Big) +  Q_{H q}^{(1) tp} \Big( \frac{1}{9} g_Y ^{ 2} \delta^{rs} -  \overline{ y_d^{ur} }~ y_d^{us} \Big)  \\ \nonumber 
 &+  Q_{qd}^{(1)tpsr} \Big( - \frac{1}{36} g_Y ^{ 2} -  \frac{3}{4} g_L ^{ 2}  \\ \nonumber 
 &-  \frac{16}{3} g_s ^{ 2} \Big) +  Q_{qd}^{(8)tpsr} \Big( 4 g_s ^{ 2} -  \frac{1}{6} g_Y ^{ 2}  \\ \nonumber 
 &-  \frac{9}{2} g_L ^{ 2} \Big) +  Q_{qq}^{(1)uutp} \Big( \frac{1}{27} g_Y ^{ 2} \delta^{rs} +  \frac{1}{9} g_s ^{ 2} \delta^{rs} \Big)  \\ \nonumber 
 &+  2 y_d^{us} y_u^{pv} Q_{quqd}^{(8)tvur} -  \frac{1}{27} g_Y ^{ 2} \delta^{pt} Q_{qd}^{(1)uusr} -  \frac{2}{27} g_Y ^{ 2} \delta^{rs} Q_{qd}^{(1)tpuu}  \\ \nonumber 
 &-  \frac{1}{9} g_Y ^{ 2} \delta^{rs} Q_{\ell q}^{(1)uutp} -  \frac{4}{27} g_Y ^{ 2} \delta^{pt} Q_{ud}^{(1)uusr} -  \frac{1}{6} g_s ^{ 2} \delta^{rs} Q_{qq}^{(1)uptu}  \\ \nonumber 
 &-  \frac{1}{6} g_s ^{ 2} \delta^{rs} Q_{qq}^{(3)uptu} -  \frac{2}{9} g_Y ^{ 2} \delta^{rs} Q_{qe}^{tpuu} -  \frac{1}{2} y_d^{us} y_u^{pv} Q_{quqd}^{(1)uvtr}  \\ \nonumber 
 &-  \frac{2}{3} g_s ^{ 2} \delta^{pt} Q_{dd}^{ursu} -  \frac{2}{3} g_s ^{ 2} \delta^{rs} Q_{qd}^{(8)tpuu} -  \frac{2}{3} g_s ^{ 2} \delta^{rs} Q_{qu}^{(8)tpuu}  \\ \nonumber 
 &-  \frac{2}{3} \overline{ y_u^{tu} }~ y_u^{pv} Q_{ud}^{(1)uvsr} -   \overline{ y_d^{ur} }~ y_d^{pv} Q_{qd}^{(1)tusv} -   \overline{ y_d^{tu} }~ y_d^{vs} Q_{qd}^{(1)vpur}  \\ \nonumber 
 &-  \frac{4}{3} g_s ^{ 2} \delta^{pt} Q_{qd}^{(8)uusr} -  \frac{4}{3} g_s ^{ 2} \delta^{pt} Q_{ud}^{(8)uusr} -  \frac{3}{2} g_L \overline{ y_d^{tr} }~ \overline{ Q_{dW}^{ps}}~  \\ \nonumber 
 &-  \frac{3}{2} g_L y_d^{ps} Q_{dW}^{tr} -  4 \overline{ y_u^{tu} }~ y_u^{pv} Q_{ud}^{(8)uvsr} \bigg] 
\\[1ex]  
 R_{d^c\ell q^cu}^{prst} =& - 2 Q_{duq}^{ptsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{2} \overline{ y_d^{up} }~ \overline{ y_u^{vt} }~ Q_{qqq}^{svur} +  \overline{ y_u^{ut} }~ y_u^{sv} Q_{duq}^{pvur}  \\ \nonumber 
 &+  y_e^{ru} y_u^{sv} Q_{duu}^{ptvu} +  y_e^{ru} y_u^{sv} Q_{duu}^{pvtu} +  \overline{ y_d^{up} }~ \overline{ y_u^{vt} }~ Q_{qqq}^{suvr}  \\ \nonumber 
 &+  2 \overline{ y_d^{up} }~ y_d^{sv} Q_{duq}^{vtur} -   \overline{ y_d^{up} }~ y_e^{rv} Q_{qqu}^{ustv} -  4 g_Y ^{ 2} Q_{duq}^{ptsr} \bigg] 
\\[1ex]  
 R_{u^c\ell q^cd}^{prst} =& 2 Q_{duq}^{tpsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{2} \overline{ y_d^{ut} }~ y_e^{rv} Q_{qqu}^{uspv} +  \overline{ y_u^{up} }~ y_u^{sv} Q_{duq}^{tvur}  \\ \nonumber 
 &+  y_e^{ru} y_u^{sv} Q_{duu}^{tvpu} -  \frac{1}{2} \overline{ y_d^{ut} }~ \overline{ y_u^{vp} }~ Q_{qqq}^{suvr} -   \overline{ y_d^{ut} }~ y_d^{sv} Q_{duq}^{vpur}  \\ \nonumber 
 &-   \overline{ y_d^{ut} }~ \overline{ y_u^{vp} }~ Q_{qqq}^{svur} -  2 y_e^{ru} y_u^{sv} Q_{duu}^{tpvu} \bigg] 
\\[1ex]  
 R_{q^ceu^cq}^{prst} =& 2 Q_{qqu}^{tpsr} +  \frac{ 1 }{ 16 \pi^2} \bigg[\frac{1}{2} \overline{ y_e^{ur} }~ \overline{ y_u^{vs} }~ Q_{qqq}^{vtpu} +  \overline{ y_e^{ur} }~ y_d^{pv} Q_{duq}^{vstu}  \\ \nonumber 
 &+  Q_{duu}^{usvr} \Big( y_d^{pu} y_u^{tv} -  y_d^{tu} y_u^{pv} \Big) +  Q_{duu}^{uvsr} \Big( y_d^{pu} y_u^{tv}  \\ \nonumber 
 &+  2 y_d^{tu} y_u^{pv} \Big) +  \overline{ y_e^{ur} }~ \overline{ y_u^{vs} }~ Q_{qqq}^{vptu} -  \frac{1}{2} \overline{ y_u^{us} }~ y_u^{pv} Q_{qqu}^{utvr}  \\ \nonumber 
 &-   \overline{ y_e^{ur} }~ y_d^{tv} Q_{duq}^{vspu} -   \overline{ y_u^{us} }~ y_u^{tv} Q_{qqu}^{upvr} \bigg] 
\end{align}

==> anc/TeXsource/resulttable.tex <==
\documentclass[a4paper,twoside,openany,11pt]{memoir} %openany, openright
\usepackage{minibox}
\usepackage{longtable}
\def\fullheadfoot{0}

\input{PreRamble}

\interfootnotelinepenalty=10000
\usepackage{bbm}
\RequirePackage{fix-cm}
\usepackage{fontawesome}
\usepackage{booktabs}
\usepackage{multirow}
\usepackage{soul}
\usepackage{bbold}

% % % % % % Commands % % % % % % %
\newcommand{\abs}[1]{\left| #1 \right|}
\newcommand{\braces}[1]{\left\lbrace #1 \right\rbrace} 
\newcommand{\angles}[1]{\left\langle #1\right\rangle} 
\newcommand{\norm}[1]{\left\Vert #1 \right\Vert}
\newcommand{\bra}[1]{\left\langle #1 \right|}
\newcommand{\ket}[1]{\left| #1\right\rangle}
\newcommand{\brakets}[1]{\left\langle #1 \right\rangle}
\newcommand{\Tr}{\mathop{\mathrm{Tr}} }
\newcommand{\tr}{\mathop{\mathrm{tr}} }
\newcommand{\eminus}{\vcenter{\hbox{\scalebox{0.6}[1]{$ - $}}}}	%Narrow minus signed (for e.g. negative exponents)
\newcommand{\ord}[1]{\mathcal{O}( #1 )}
\newcommand{\commutator}[2]{\big[#1, \, #2 \big]}
\newcommand{\anticommutator}[2]{\big\lbrace#1, \, #2 \big\rbrace}

\newcommand{\hc}{\; + \; \mathrm{H.c.} \;}
\newcommand{\andeq}{\quad \mathrm{and} \quad}
\renewcommand{\Im}{\mathop{\mathrm{Im}}}
\renewcommand{\Re}{\mathop{\mathrm{Re}}}
\newcommand{\dd}{\mathop{}\!\mathrm{d}}
\newcommand{\ud}[2]{\phantom{}^{#1}\phantom{}_{#2}}
\newcommand{\du}[2]{\phantom{}_{#1}\phantom{}^{#2}} 
\newcommand{\diag}{\mathop{\mathrm{diag}}}
\newcommand{\rep}[1]{\mathbf{#1}}
\newcommand{\repbar}[1]{\overline{\mathbf{#1}}}
\newcommand{\sscript}[1]{{\scriptscriptstyle \mathrm{#1}}}

\newcommand{\ineqgraphics}[1]{\vcenter{\hbox{\includegraphics[]{#1}}}}

\renewcommand{\L}{\mathcal{L}}
\newcommand{\LL}{\mathrm{L}}
\newcommand{\RR}{\mathrm{R}}
\newcommand{\U}{\mathrm{U}}
\newcommand{\SU}{\mathrm{SU}}
\newcommand{\Sp}{\mathrm{Sp}}
\newcommand{\SO}{\mathrm{SO}}
\newcommand{\UV}{\sscript{UV}}
\newcommand{\EFT}{\sscript{EFT}}
\newcommand{\PEFT}{\sscript{P-EFT}}
\newcommand{\fdev}[1]{\dfrac{\delta}{\delta #1}}
\newcommand{\sdet}{\mathop{\mathrm{sDet}}}
\newcommand{\str}{\mathop{\mathrm{sTr}}}


% % % % % % Abbreviations % % % % % % %
\newcommand{\bef}{$ \beta $-function\xspace}
\newcommand{\befs}{$ \beta $-functions\xspace}
\newcommand{\msbar}{$ \overline{\text{\small MS}} $\xspace}
\newcommand{\ms}{$ \text{\small MS} $\xspace}
\newcommand{\go}{$ \gamma_5 $-odd\xspace}
\newcommand{\gev}{$ \gamma_5 $-even\xspace}

\newcommand{\cf}{\textit{cf.}\xspace}
\newcommand{\dash}{---}
\newcommand{\eg}{\textit{e.g.}\xspace}
\newcommand{\etc}{\textit{etc.}\xspace
\newcommand{\etal}{\textit{et al.}\xspace}}
\newcommand{\ie}{\textit{i.e.}\xspace}

% % % % % % Commands for routines % % % % % % %
\definecolor{verde}{cmyk}{0.92,0,0.59,0.25}
\newcommand{\pkg}[1]{{\texttt{#1}}\xspace}
\newcommand{\rut}[1]{\texttt{\color{verde} #1}}

\newcommand{\julie}[1]{{\color{Aquamarine}[JP: #1]}}
\newcommand{\javi}[1]{{\color{ForestGreen} [JF: #1]}}
\newcommand{\felix}[1]{{\color{Mulberry} [FW: #1]}}
\newcommand{\felixx}[1]{{\color{Mulberry} #1}}
\newcommand{\aet}[1]{{\color{orange} [AET: #1]}}
\newcommand{\matthias}[1]{{\color{Bittersweet} [MK: #1]}}

\usepackage[utf8]{inputenc}



% % % % Document % % % % 
\begin{document}

% % % % Title % % % % 
\thispagestyle{empty}
\renewcommand*{\thefootnote}{\fnsymbol{footnote}}
%Banner
\begin{center} 
\begin{minipage}{15.5cm}
\vspace{-0.7cm}
\begin{flushright}
{\footnotesize \itshape
SUPPLEMENTARY NOTE
}
\end{flushright}

%\vspace{-2.1cm}

\end{minipage}
\end{center}

\begin{center}
%Title
	{\sffamily \bfseries \fontsize{16.}{20}\selectfont \mathversion{boldsans}
	Evanescent Operators in One-Loop Matching Computations\\[-.5em]
	\textcolor{blue!80!black}{\rule{\textwidth}{2pt}}\\
	\vspace{.05\textheight}}
%Authors
	{\sffamily \mathversion{sans} \Large Javier Fuentes-Mart\'{\i}n,$^{1,2}$\footnote{javier.fuentes@ugr.es} 
	Matthias König,$^{3}$\footnote{matthias.koenig@tum.de}
	Julie Pagès,$^{4}$\footnote{julie.pages@physics.ucsd.edu}\\[5pt]
	Anders Eller Thomsen,$^{5}$\footnote{thomsen@itp.unibe.ch}
	and Felix Wilsch$^{6}$\footnote{felix.wilsch@physik.uzh.ch}}
	\\[1.25em]
%Affilitations
	{ \small \sffamily \mathversion{sans} 
	$^{1}\,$  Departamento de F\'isica Te\'orica y del Cosmos, Universidad de Granada,\\
    Campus de Fuentenueva, E–18071 Granada, Spain,\\[5pt]
    $^{2}\,$  PRISMA Cluster of Excellence \& Mainz Institute for Theoretical Physics,\\
    Johannes Gutenberg University, D-55099 Mainz, Germany,\\[5pt]
	$^{3}\,$ Physik Department T31, Technische Universit\"at M\"unchen,\\
	James-Franck-Str. 1, D-85748 Garching, Germany\\[5pt]
	$^{4}\,$ Department of Physics, University of California at San Diego, \\9500 Gilman Drive,
    La Jolla, CA 92093-0319, USA\\[5pt]
	$^{5}\,$ Albert Einstein Center for Fundamental Physics, Institute for Theoretical Physics,\\ University of Bern, CH-3012 Bern, Switzerland\\[5pt]
	$^{6}\,$ Physik-Institut, Universit\"at Z\"urich, CH-8057 Z\"urich, Switzerland
	}
	\\[.005\textheight]{\itshape \sffamily \today}
	\\[.03\textheight]
\end{center}
\setcounter{footnote}{0}
\renewcommand*{\thefootnote}{\arabic{footnote}}%
\suppressfloats	%Prevents figures and the likes on this page (title page)
% % % % Title % % % % 


%\newpage
%\section*{Table of Contents}
%\toc
\newpage
\section{Notation and Conventions}
\begin{table}
\renewcommand{\arraystretch}{1.2}
\centering
\begin{tabular}{|c|c|c|c|}
    \hline
    \multicolumn{4}{|c|}{\cellcolor{Gray!50} Scalar currents} \\
    \hline 
    \multicolumn{2}{|c|}{\cellcolor{Gray!25}$(\bar LR)(\bar RL)$ \& $(\bar LR)(\bar LR)$} & \multicolumn{2}{|c|}{\cellcolor{Gray!25}$(\bar R^cR)(\bar RR^c)$}  \\
    \hline
    $R_{\ell e}$   & $(\bar \ell_p e_r)(\bar e_s \ell_t)$              & $R_{e^ce}$         & $(\bar e^c_p e_r)(\bar e_s e^c_t)$                           \\
    $R_{\ell u}$   & $(\bar\ell_p u_r)(\bar u_s \ell_t)$               &  $R_{u^cu}$        & $(\bar u^c_{\alpha p} u_{\beta r})(\bar u_{\beta s} u^c_{\alpha t})$ \\
    $R_{\ell d}$   & $(\bar\ell_p d_r)(\bar d_s \ell_t)$               & $R_{d^cd}$         & $(\bar d^c_{\alpha p} d_{\beta r})(\bar d_{\beta s} d^c_{\alpha t})$ \\
    $R_{qe}$       & $(\bar q_p e_r)(\bar e_s q_t)$                    & $R_{e^c u}$        & $(\bar e^c_p u_r)(\bar u_s e^c_t)$                           \\
    $R_{qu}^{(1)}$ & $(\bar q_p u_r)(\bar u_s q_t)$                    & $R_{e^c d}$        & $(\bar e^c_p d_r)(\bar d_s e^c_t)$                           \\
    $R_{qu}^{(8)}$ & $(\bar q_p T^A u_r)(\bar u_s T^A q_t)$            & $R_{u^c d}$        & $(\bar u^c_{\alpha p} d_{\beta r})(\bar d_{\beta s} u^c_{\alpha t})$ \\
    $R_{qd}^{(1)}$ & $(\bar q_p d_r)(\bar d_s q_t)$                    & $R_{u^c d}^\prime$ & $(\bar u^c_{\alpha p} d_{\beta r})(\bar d_{\alpha s} u^c_{\beta t})$ \\
    $R_{qd}^{(8)}$ & $(\bar q_p T^A d_r)(\bar d_s T^A q_t)$            &                              &                                                      \\ 
    $R_{\ell uqe}$ & $(\bar\ell_{ip} u_r)\epsilon^{ij}(\bar q_{js} e_t)$  &                              &                                                      \\
    \hline
    \multicolumn{2}{|c|}{\cellcolor{Gray!25}$(\bar L^cL)(\bar LL^c)$}    & \multicolumn{2}{c|}{\cellcolor{Gray!25}$(\bar R^cR)(\bar L L^c)$}                    \\
    \hline
    $R_{\ell^c\ell}$      & $(\bar\ell^c_{ip}\ell_{jr})(\bar\ell_{js}\ell^c_{it})$                     & $R_{u^c d q q^c }$        & $(\bar u^c_{\alpha p} d_{\beta r})\epsilon^{ij} (\bar q_{\beta is} q^c_{\alpha jt})$ \\           
    $R_{q^cq}$            & $(\bar q^c_{\alpha ip}q_{\beta jr})(\bar q_{\beta js}q^c_{\alpha it})$ &
    $R_{u^c e \ell q^c}$      & $(\bar u^c_p e_r)\epsilon^{ij}(\bar \ell_{is} q^c_{jt}) $ \\       
    \cline{3-4}
    $R_{q^cq}^\prime$     & $(\bar q^c_{\alpha ip}q_{\beta jr})(\bar q_{\beta is}q^c_{\alpha jt})$ & \multicolumn{2}{c|}{\cellcolor{Gray!25}Baryon number violating} \\   
    \cline{3-4}
    $R_{ q^c \ell}$        & $(\bar q^c_{ip}\ell_{jr})(\bar\ell_{js} q^c_{it})$                         & $R_{q^cqq^c\ell}$ & $\epsilon_{\alpha\beta\gamma}\epsilon_{ij}\epsilon_{kl}(\bar q^c_{\alpha ip} q_{\beta jr} )(\bar q^c_{\gamma ks} \ell_{lt})$\\             
    $R_{q^c \ell }^\prime$ & $(\bar q^c_{ip}\ell_{jr})(\bar\ell_{is} q^c_{jt})$                         & $R_{u^c u d^c e}$ & $\epsilon_{\alpha\beta\gamma}(\bar u^c_{\alpha p} u_{\beta r})(\bar d^c_{\gamma s} e_t)$ \\ 
    \hline
    \multicolumn{4}{|c|}{\cellcolor{Gray!50} Vector currents} \\
%\end{tabular}\\[2ex]
%\begin{tabular}{|c|c|c|c|}
    \hline
    \multicolumn{2}{|c|}{\cellcolor{Gray!25}$(\bar LL)(\bar LL)$}                                       & \multicolumn{2}{c|}{\cellcolor{Gray!25}$(\bar L^cR)(\bar RL^c)$}                                         \\
    \hline
    $R_{\ell\ell}^{(3)}$ & $(\bar \ell_p\gamma_\mu\tau^I \ell_r) (\bar \ell_s\gamma^\mu\tau^I\ell_t)$ & $R_{\ell^c e}$     & $(\bar\ell^c_p\gamma_\mu e_r)(\bar e_s\gamma^\mu \ell^c_t)$                        \\
    $R_{qq}^{(1,8)}$     & $(\bar q_p\gamma_\mu T^Aq_r)(\bar q_s\gamma^\mu T^Aq_t)$                   & $R_{\ell^c u}$     & $(\bar\ell^c_p\gamma_\mu u_r)(\bar u_s\gamma^\mu\ell^c_t)$                         \\
    $R_{qq}^{(3,8)}$     & $(\bar q_p\gamma_\mu\tau^I T^Aq_r)(\bar q_s \gamma^\mu\tau^IT^Aq_t)$       & $R_{\ell^c d}$     & $(\bar\ell^c_p\gamma_\mu d_r)(\bar d_s\gamma^\mu\ell_t^c)$                         \\
    $R_{\ell q}^{(1)}$   & $(\bar\ell_p\gamma_\mu q_r)(\bar q_s\gamma^\mu\ell_t)$                     & $R_{q^c e d \ell^c }$ & $(\bar q^c_p \gamma^\mu e_r) (\bar d_s \gamma_\mu \ell^c_t)$                          \\
    $R_{\ell q}^{(3)}$   & $(\bar\ell_p\gamma_\mu\tau^I q_r)(\bar q_s \gamma^\mu\tau^I\ell_t)$        & $R_{q^ce}$         & $(\bar q^c_p\gamma_\mu e_r)(\bar e_s\gamma^\mu q^c_t)$                             \\
    \cline{1-2}
    \multicolumn{2}{|c|}{\cellcolor{Gray!25}$(\bar RR)(\bar RR)$}                                       & $R_{q^cu}$         & $(\bar q^c_{\alpha p} \gamma_\mu u_{\beta r}) (\bar u_{\beta s}\gamma^\mu q^c_{\alpha t})$ \\
    \cline{1-2}
    $R_{uu}^{(8)}$       & $(\bar u_p\gamma_\mu T^Au_r)(\bar u_s\gamma^\mu T^A u_t)$                  & $R_{q^cu}^\prime$  & $(\bar q^c_{\alpha p} \gamma_\mu u_{\beta r}) (\bar u_{\alpha s}\gamma^\mu q^c_{\beta t})$ \\
    $R_{dd}^{(8)}$       & $(\bar d_p\gamma_\mu T^Ad_r)(\bar d_s\gamma^\mu T^A d_t)$                  & $R_{q^cd}$         & $(\bar q^c_{\alpha p} \gamma_\mu d_{\beta r}) (\bar d_{\beta s}\gamma^\mu q^c_{\alpha t})$ \\
    $R_{eu}$             & $(\bar e_p\gamma_\mu u_r)(\bar u_s\gamma^\mu e_t)$                         & $R_{q^cd}^\prime$  & $(\bar q^c_{\alpha p} \gamma_\mu d_{\beta r}) (\bar d_{\alpha s}\gamma^\mu q^c_{\beta t})$ \\
    \cline{3-4}
    $R_{ed}$             & $(\bar e_p\gamma_\mu d_r)(\bar d_s\gamma^\mu e_t)$                         & \multicolumn{2}{c|}{\cellcolor{Gray!25}Baryon number violating}                                          \\
    \cline{3-4}
    $R_{ud}^{(1)}$       & $(\bar u_p\gamma_\mu d_r)(\bar d_s\gamma^\mu u_t)$                         & $R_{d^c\ell q^cu}$ & $\epsilon_{\alpha\beta\gamma}\epsilon_{ij} (\bar d^c_{\alpha p}\gamma_\mu\ell_{ir})(\bar q^c_{\beta js}\gamma^\mu u_{\gamma t})$ \\
    $R_{ud}^{(8)}$       & $(\bar u_p\gamma_\mu T^A d_r)(\bar d_s\gamma^\mu T^A u_t)$                 & $R_{u^c\ell q^cd}$ & $\epsilon_{\alpha\beta\gamma}\epsilon_{ij} (\bar u^c_{\alpha p}\gamma_\mu\ell_{ir})(\bar q^c_{\beta js}\gamma^\mu d_{\gamma t})$ \\
    \cline{1-2}
    \multicolumn{2}{|c|}{\cellcolor{Gray!25}$(\bar LL)(\bar RR)$}                                       & $R_{q^ceu^cq}$     & $\epsilon_{\alpha\beta\gamma}\epsilon_{ij} (\bar q^c_{\alpha ip}\gamma_\mu e_r)(\bar u^c_{\beta s}\gamma^\mu q_{\gamma jt})$ \\
    \cline{1-2}
    $R_{\ell q de}$      & $(\bar\ell_p\gamma_\mu q_r)(\bar d_s\gamma^\mu e_t)$                       &                              &\\
    \hline
\end{tabular}
\caption{List of all redundant operators arising from tree-level matching.}\label{tab:opList}
\end{table}
We list the redundant operators $R$ in Table~\ref{tab:opList}. For the SM Lagrangian we use the following notation: 
\begin{align}\label{eq:SM_Lagrangian}
\mathcal{L}_\mathrm{SM} = 
&-\frac{1}{4} G^A_{\mu\nu} G^{\mu\nu\,A} -\frac{1}{4} W^I_{\mu\nu} W^{\mu\nu\,I} -\frac{1}{4} B_{\mu\nu} B^{\mu\nu} +(D_\mu H)^\dagger (D^\mu H) + \mu^2 (H^\dagger H) - \frac{\lambda}{2} (H^\dagger H)^2 \nonumber\\
&+\sum_{\psi=q,u,d,\ell,e} \bar{\psi}i\slashed{D}\psi -\left(y_u^{pr}\,\bar{q}_p \tilde{H} u_r + y_d^{pr}\,\bar{q}_p H d_r + y_e^{pr}\,\bar{\ell}_p H e_r + \mathrm{h.c.} \right) ,
\end{align}
where we keep the gauge-fixing and ghost Lagrangians implicit. The matter content is defined as usual, with $p$ and $r$ denoting flavor indices. The conjugated Higgs doublet is given by $\tilde{H}^i = \varepsilon^{ij} H^\ast_j$, where $\varepsilon^{ij}$ is the anti-symmetric $\mathrm{SU}(2)$~invariant tensor defined by~$\varepsilon^{12}=+1$ and $\varepsilon^{ij}=-\varepsilon^{ji}$. 
The covariant derivative is defined as
\begin{align}
    D_\mu &= \partial_\mu - i g_s T^A G_\mu^A - i g_L t^I W_\mu^I - i g_Y Y B_\mu \,,
\end{align}
where the $\mathrm{SU}(3)_c$ and $\mathrm{SU}(2)_L$ generators are given by $T^A=\lambda^A/2$ and $t^I=\tau^I/2$, respectively, with $\lambda^A$ being the Gell-Mann matrices and $\tau^I$ the Pauli matrices. For the $U(1)_Y$ hypercharge, $Y$, we use the convention
\begin{align}
\begin{aligned}
Y_q&=\frac{1}{6}\,,&\qquad  
Y_u&=\frac{2}{3}\,,&\qquad  
Y_d&=-\frac{1}{3}\,,\\
Y_\ell&=-\frac{1}{2}\,,&  
Y_e&=-1\,,& 
Y_H&=\frac{1}{2}\,.
\end{aligned}
\end{align}
The corresponding gauge couplings are dubbed $g_s$, $g_L$, and~$g_Y$, respectively. The field strength tensors read
\begin{align}
    G_{\mu\nu}^A &= \partial_\mu G_\nu^A - \partial_\nu G_\mu^A + g_s f_{ABC} G_\mu^B G_\nu^C \,, \nonumber\\
    W_{\mu\nu}^I &= \partial_\mu W_\nu^I - \partial_\nu W_\mu^I + g_L \varepsilon_{IJK} W_\mu^J W_\nu^K \,,\\
    B_{\mu\nu} &= \partial_\mu B_\nu - \partial_\nu B_\mu \,, \nonumber
\end{align}
where $f_{ABC}$ and $\varepsilon_{IJK}$ are the $\mathrm{SU}(3)_c$ and $\mathrm{SU}(2)_L$ structure constants, respectively. For the SMEFT operators we use the same definitions as in~\cite{Grzadkowski:2010es}, but with dual tensors, $\tilde X^{\mu\nu}=\tfrac{1}{2}\,\varepsilon_{\mu\nu\rho\sigma} X^{\rho\sigma}$, following the $\varepsilon^{0123}=+1$ convention. 

In the results below we use the following short-hand notation for the Yukawa interactions and Higgs potential terms:
\begin{align}
    Q_{yu}^{pr} &= \bar{q}_p \tilde{H} u_r\,, &
    Q_{yd}^{pr} &= \bar{q}_p H d_r \,, &
    Q_{ye}^{pr} &= \bar{\ell}_p H e_r\,,&
    Q_{\mu} &= H^\dagger H\,, &
    Q_{\lambda}&= (H^\dagger H)^2 \,.
\end{align}
In expressions where there is a reading point ambiguity, we encode it using the parameter $\xi_\mathrm{rp}$. See Section~2.2 of the paper for more details. Furthermore, complex conjugation for couplings and operators is denoted with a bar, \eg for the case of one of the operators
\begin{align}
     Q_{\ell equ}^{(1)ptsr} &= (\bar{\ell}_{ip} e_t) \varepsilon^{ij} (\bar{q}_{js} u_r) \,, &
     \overline{Q_{\ell equ}^{(1)ptsr}} &= (\bar{e}_t \ell_{ip}) \varepsilon^{ij} (\bar{u}_r q_{js}) \,.
\end{align}


\clearpage
\section{List of Reduction Identities}
We are now ready to list all reduction identities for the redundant operators in Table~\ref{tab:opList}, including the full evanescent shifts. The results are tabulated below.
\input{evarules}

\section*{References}

\begin{thebibliography}{99}
\bibitem{Grzadkowski:2010es}
B.~Grzadkowski, M.~Iskrzynski, M.~Misiak and J.~Rosiek, \emph{{Dimension-Six
  Terms in the Standard Model Lagrangian}},
  \href{https://doi.org/10.1007/JHEP10(2010)085}{\emph{JHEP} {\bfseries 10}
  (2010) 085}, [\href{https://arxiv.org/abs/1008.4884}{{\ttfamily 1008.4884}}].

\end{thebibliography}

\end{document} 

